Bistability with equal and independent removal in small bimolecular networks

We classify two-species mass-action networks with at most three internal directed reactions on $\{X,Y,2X,X+Y,2Y\}$, positive inflows, and linear removal of both species. Among the 681 networks up to species exchange, exactly 27 admit two distinct positive hyperbolic attracting equilibria. The same 27 admit bistability with equal removal rates and with independently chosen positive removal rates. Each is minimal under reaction deletion. We give rational equal-removal witnesses for all positive cases and all-parameter exclusions for the remaining 654. The proof combines nullcline geometry, polynomial sign tests, resultant root bounds, and exact flux-cone decompositions. A separate rational-arithmetic implementation verifies the complete classification and its equilibrium certificates.

==> anc/README.txt <==
Bistability with equal and independent removal in small bimolecular networks
Bo Peng, Institute of Mathematical Sciences, ShanghaiTech University
Contact: pengbo2025@shanghaitech.edu.cn

This directory contains the classification, exact certificates, analytic
exclusion proofs, and a separate standard-library verifier.

With Python 3.10 or newer, run from this directory:

    python verify_all.py

Expected result: audit PASS; 681 representatives; 1362 model labels;
27 positive and 654 negative cases per model; zero unknown cases.

classification.csv names the proof or certificate for every representative.
data/catalogue.json fixes the directed-reaction universe. The 27 positive
JSON records give rational parameters, root intervals, and Hurwitz bounds.
certificates/exclusions.json contains all-parameter negative certificates.
proofs/exclusions.md proves the four exclusion rules and coverage theorem.

The manuscript sources and generated tables are outside anc/ in the arXiv
source download. The separate supporting-code-data.zip also supplies the
symbolic generators, parameter construction, regression tests and full
Windows reproduction entry point.


==> anc/SHA256SUMS.txt <==
c8dcfdc90755614b1b2b39a8930dc0023c2acfeb4375c32d87ff20f4f5442e76  README.txt
8c5ad6f7f946c58513eee0c636ec783cca974477158311abebaf49c08179cb43  certificates/exclusions.json
84604edde096f6e78a4ad000972e5fe348c1bae02da801a214cd5773d44aa29c  certificates/positive/N0438.json
d867feca02790eea8360d934394b8eec1cd38ad313ed2cb1f5e2ae06b377c372  certificates/positive/N0440.json
0167c46b85f3d7dabecb7f94ffe7a510b4e5b66d3edacb9d565a6547f8571953  certificates/positive/N0442.json
2a258374f1bb972e8136cc061a927512371b5346c82adb540b743195a7d4cc45  certificates/positive/N0443.json
f8f79f86c45b0bc051304a57f3cc55240e2ad7fea96a15c7ff4baf361ec1aa15  certificates/positive/N0448.json
913e1a25e99bc1c23a4dc8fdad367e4ff4c3538536293d29e3f8db4465109b23  certificates/positive/N0450.json
aced6051cf8cebb5d0ad91dc88abdb5a319588cede9be9adf6156f4ed48b7ea7  certificates/positive/N0452.json
a6a42dd30b7ad2d8b9fb7c3079d65e17e2ddf2196a993de7b3ea1aac35941e0a  certificates/positive/N0453.json
7e57622a253fc5fd54243b987de64b744458574c0a0095ae42f5362306e13525  certificates/positive/N0459.json
9fcb811a56ec81e70b1fa263804d03e0c66c94dae37dae6cb563721c7e73151f  certificates/positive/N0467.json
5f8baa1046248b27708f2699431d0f1d5496660c9c4fa2e83daae8a264aad7ea  certificates/positive/N0474.json
93e4d74c2e5880037a7638c9c416a417027ce369fe6072279183fe1bf31227ac  certificates/positive/N0476.json
3a628ad4411176b29912ee8fed8173880c2aa2b349017ec5457420112b245fe6  certificates/positive/N0477.json
1313e9b78be27b6773a5f4b3293293a2ecff16a1123e30ab5e461ab322211d1c  certificates/positive/N0480.json
3aaa0a7c969e0dd4f8645484960cab6483899e42a9a007206196d24920011b2e  certificates/positive/N0482.json
94122a23dddc470d9cecbbb3e24a40e082295f5744df92650f145a02e1f8acd3  certificates/positive/N0483.json
562d12d9cb59c425819676ec5f604a60e04c043d14429268e8161ea49d5b91ee  certificates/positive/N0489.json
6513797af3117c2571bd48ee67626c85b41af85bb15db21fa630e1b2ded8e5cc  certificates/positive/N0510.json
3b3e7db19d94507208f4158312490a567592d5c7d6789f6837a5dcf917f8c78a  certificates/positive/N0514.json
8f811ebdcb9659d5f6d9036d972e510d80e7bd62133db2d591dd1a4ad81716fe  certificates/positive/N0515.json
a1605f8caeeff5de2c5f28421b6671802413a82ffd102fb9decea93159224b79  certificates/positive/N0520.json
99a53a301617880a2d0f222d40d9cbe857f9647ca0f3b922c12ab48ff6e4c0ae  certificates/positive/N0524.json
9a88f6fbe81810ac3443d9f202849a95c9dcd559c2049c1183100a292bd867f4  certificates/positive/N0525.json
39beb1dc5042190000e52357f2e662bb1c95dd35c38cba5fb21fe63d0f98ed30  certificates/positive/N0548.json
d82c8ee750bf9859bba49699ac85224d9b9d2c6f7a7b235513df6869ab37b04d  certificates/positive/N0549.json
9ec6d48b74b91da988f002564c93108de86ba32c3640634658414d53d7cd59cd  certificates/positive/N0554.json
7018acb4e86b5f3c09d3c7fa9b21213dc5606701bdae00c79d655a7ccff7b1c6  certificates/positive/N0555.json
a4841f141cec3baddf671efd903827dc8deac12d8867eb30bd169c4c424270d5  classification.csv
f92f8f622efce3a411f1980af886bcd3a2a412e81941f9f80f26f0de0db4a29f  data/catalogue.json
9d44f0551eadc1322142079b5726076004c76a2371b9c69c1f3c73c747d2742a  data/classification_summary.json
fca2b079e6ded156f5fd972f0e33fbe30c3965029e5d8e9dc0df7ffab32b8acd  data/positive_witnesses.csv
e2129c9d2101cac2c73d1c6d84809a4247c38187919453bc5cef8f15535dfe01  data/seed_report.json
1bcc7cd7b640003d71cf9244a31a69debefafd0fa4dcf55dd1ee5448a377571a  proofs/equilibrium_transport.md
7b551cef34aec1cf9eedc3cc19f4993491f7cef4f9e62e12a6f8de68dce90fc2  proofs/exclusions.md
cfe0c060bead1bbac552f1fc487827c4f8ec8f43be8faa29d16b364b735e13ee  verification/exact.py
faac36ea97b736c1b87698ffc0002573e8f071a80cba338372c9d118c5180f45  verify_all.py


==> anc/certificates/positive/N0438.json <==
{
  "schema": "rational_univariate_v1",
  "id": "N0438",
  "models": [
    "E",
    "F"
  ],
  "rho": "1",
  "edge_ids": [
    2,
    8,
    14
  ],
  "inflows": [
    "1/50",
    "1/50"
  ],
  "rates": [
    "401/202",
    "25/10201",
    "5025/10201"
  ],
  "loss_rates": [
    "1",
    "1"
  ],
  "parameter": "x",
  "polynomial_ascending": [
    "-104060401/6281250",
    "163216/201",
    "-4019497/10050",
    "1"
  ],
  "y_numerator_ascending": [
    "1/25",
    "199/202",
    "-25/10201"
  ],
  "y_denominator_ascending": [
    "1"
  ],
  "points": [
    {
      "x_interval": [
        "29/1407",
        "3772/183007"
      ],
      "y_interval": [
        "2639976131241/43777735844150",
        "359996768009/5969691251475"
      ],
      "trace_interval": [
        "-6902499016276846999/3485145376935321649",
        "-4059691973173/2049781778898"
      ],
      "determinant_interval": [
        "11638794874800/12118770240059",
        "25733375568670225/26794601000770449"
      ],
      "type": "hyperbolic_sink"
    },
    {
      "x_interval": [
        "101/50",
        "101/50"
      ],
      "y_interval": [
        "101/50",
        "101/50"
      ],
      "trace_interval": [
        "-203/101",
        "-203/101"
      ],
      "determinant_interval": [
        "-38991/40804",
        "-38991/40804"
      ],
      "type": "saddle"
    },
    {
      "x_interval": [
        "5977792/15023",
        "4665487/11725"
      ],
      "y_interval": [
        "7204650209987/1796851829675",
        "2058471491439/513386237050"
      ],
      "trace_interval": [
        "-135275260740143/683260592966",
        "-4649763197716118529/23485446949642129"
      ],
      "determinant_interval": [
        "4466063067563301200/23485446949642129",
        "64965442354248/341630296483"
      ],
      "type": "hyperbolic_sink"
    }
  ],
  "proof": "Sturm root isolation; polynomial residual identities; exact interval Hurwitz signs",
  "baseline_note": ""
}


==> anc/certificates/positive/N0440.json <==
{
  "schema": "rational_univariate_v1",
  "id": "N0440",
  "models": [
    "E",
    "F"
  ],
  "rho": "1",
  "edge_ids": [
    2,
    8,
    16
  ],
  "inflows": [
    "1/50",
    "3/100"
  ],
  "rates": [
    "601/202",
    "25/10201",
    "5025/10201"
  ],
  "loss_rates": [
    "1",
    "1"
  ],
  "parameter": "x",
  "polynomial_ascending": [
    "9517052094257/5025000000",
    "-158420112061/2010000",
    "79100359577/2010000",
    "-19897/50",
    "1"
  ],
  "y_numerator_ascending": [
    "7/100",
    "197/202",
    "-50/10201"
  ],
  "y_denominator_ascending": [
    "1"
  ],
  "points": [
    {
      "x_interval": [
        "137/5632",
        "886/36423"
      ],
      "y_interval": [
        "9805836686551/104628768076800",
        "1225729647997/13078596009600"
      ],
      "trace_interval": [
        "-2914825887439589/1334147578939296",
        "-353312227261807/161714858053248"
      ],
      "determinant_interval": [
        "601516013514073028460325/660938530383824911599744",
        "11626370030659031379775/12774914899657159974912"
      ],
      "type": "hyperbolic_sink"
    },
    {
      "x_interval": [
        "101/50",
        "101/50"
      ],
      "y_interval": [
        "101/50",
        "101/50"
      ],
      "trace_interval": [
        "-605/101",
        "-605/101"
      ],
      "determinant_interval": [
        "-18189/20402",
        "-18189/20402"
      ],
      "type": "saddle"
    },
    {
      "x_interval": [
        "2269310/13143",
        "1686227/9766"
      ],
      "y_interval": [
        "5689208533319/254736311700",
        "365531648390102/16366808026725"
      ],
      "trace_interval": [
        "-104298651608227757/2226104115741623",
        "-1217493987254653/25985651156517"
      ],
      "determinant_interval": [
        "6299856115842831828725/357327337799405128116",
        "3909933107898614041136025/221771094634987772913818"
      ],
      "type": "hyperbolic_sink"
    }
  ],
  "proof": "Sturm root isolation; polynomial residual identities; exact interval Hurwitz signs",
  "baseline_note": ""
}


==> anc/certificates/positive/N0442.json <==
{
  "schema": "rational_univariate_v1",
  "id": "N0442",
  "models": [
    "E",
    "F"
  ],
  "rho": "1",
  "edge_ids": [
    2,
    8,
    18
  ],
  "inflows": [
    "1/50",
    "3/100"
  ],
  "rates": [
    "43/29",
    "100/41209",
    "2525/2601"
  ],
  "loss_rates": [
    "1",
    "1"
  ],
  "parameter": "x",
  "polynomial_ascending": [
    "21955790953649/10100000000",
    "-4002965570051/50500000",
    "2482306533/63125",
    "-9947/25",
    "1"
  ],
  "y_numerator_ascending": [
    "1/20",
    "14/29",
    "-100/41209"
  ],
  "y_denominator_ascending": [
    "1"
  ],
  "points": [
    {
      "x_interval": [
        "692/24885",
        "205/7372"
      ],
      "y_interval": [
        "31964511317/503992168932",
        "479467689649/7559882533980"
      ],
      "trace_interval": [
        "-2208589318425193/983162723544099",
        "-736196436117571/327720907848033"
      ],
      "determinant_interval": [
        "65804332489866846149723/74669426379156533598513",
        "9352833327344031234083/10612837624269985084953"
      ],
      "type": "hyperbolic_sink"
    },
    {
      "x_interval": [
        "203/100",
        "203/100"
      ],
      "y_interval": [
        "51/50",
        "51/50"
      ],
      "trace_interval": [
        "-61814/10353",
        "-61814/10353"
      ],
      "determinant_interval": [
        "-2979/3451",
        "-2979/3451"
      ],
      "type": "saddle"
    },
    {
      "x_interval": [
        "2915272/16927",
        "2198639/12766"
      ],
      "y_interval": [
        "998644839593449/89048561891380",
        "998644839792389/89048561891380"
      ],
      "trace_interval": [
        "-537157150891119683/11580765473973969",
        "-76736735827199269/1654395067710567"
      ],
      "determinant_interval": [
        "15449736645551968847695973/897566897365160599421663",
        "52433450798160103860123253/3046170352273668160629543"
      ],
      "type": "hyperbolic_sink"
    }
  ],
  "proof": "Sturm root isolation; polynomial residual identities; exact interval Hurwitz signs",
  "baseline_note": ""
}


==> anc/certificates/positive/N0443.json <==
{
  "schema": "rational_univariate_v1",
  "id": "N0443",
  "models": [
    "E",
    "F"
  ],
  "rho": "1",
  "edge_ids": [
    2,
    8,
    19
  ],
  "inflows": [
    "1/50",
    "1/50"
  ],
  "rates": [
    "401/202",
    "25/10201",
    "5025/10201"
  ],
  "loss_rates": [
    "1",
    "1"
  ],
  "parameter": "x",
  "polynomial_ascending": [
    "1103352431803/157031250",
    "-1020309140902/3140625",
    "80765285189/502500",
    "-20099/25",
    "1"
  ],
  "y_numerator_ascending": [
    "1/25",
    "199/202",
    "-25/10201"
  ],
  "y_denominator_ascending": [
    "1"
  ],
  "points": [
    {
      "x_interval": [
        "338/15459",
        "319/14590"
      ],
      "y_interval": [
        "117989775077/1917335840675",
        "1415877401419/23008030088100"
      ],
      "trace_interval": [
        "-3224430336363251/1564699432858054",
        "-4836645494394124/2347049149287081"
      ],
      "determinant_interval": [
        "43799120346888699135559/46575653832759055835972",
        "116019637504902528589786/123374405860284825936993"
      ],
      "type": "hyperbolic_sink"
    },
    {
      "x_interval": [
        "101/50",
        "101/50"
      ],
      "y_interval": [
        "101/50",
        "101/50"
      ],
      "trace_interval": [
        "-4",
        "-4"
      ],
      "determinant_interval": [
        "-18993/20402",
        "-18993/20402"
      ],
      "type": "saddle"
    },
    {
      "x_interval": [
        "16929120/47027",
        "1043963/2900"
      ],
      "y_interval": [
        "12898982603383/347798759575",
        "103191860847163/2782390076600"
      ],
      "trace_interval": [
        "-22878515405252029/567663223427932",
        "-5719628850297932/141915805856983"
      ],
      "determinant_interval": [
        "2126806438492326849795182/68080194815372699657741",
        "20984502266249853173673/671724974893846782512"
      ],
      "type": "hyperbolic_sink"
    }
  ],
  "proof": "Sturm root isolation; polynomial residual identities; exact interval Hurwitz signs",
  "baseline_note": ""
}


==> anc/certificates/positive/N0448.json <==
{
  "schema": "rational_univariate_v1",
  "id": "N0448",
  "models": [
    "E",
    "F"
  ],
  "rho": "1",
  "edge_ids": [
    2,
    9,
    14
  ],
  "inflows": [
    "3/100",
    "1/50"
  ],
  "rates": [
    "401/202",
    "25/10201",
    "10050/20503"
  ],
  "loss_rates": [
    "1",
    "1"
  ],
  "parameter": "x",
  "polynomial_ascending": [
    "-209151103/8375000",
    "408050201/502500",
    "-3998893/10050",
    "1"
  ],
  "y_numerator_ascending": [
    "1/20",
    "199/202",
    "-25/10201"
  ],
  "y_denominator_ascending": [
    "1"
  ],
  "points": [
    {
      "x_interval": [
        "319/10214",
        "585/18731"
      ],
      "y_interval": [
        "788124818711/9758196726170",
        "1576249737917/19516393452340"
      ],
      "trace_interval": [
        "-290004512797532677/146761479982196366",
        "-3079757375927249/1558561093196642"
      ],
      "determinant_interval": [
        "5405599444596481/5716351642190386",
        "37839196312120017/40014461495332702"
      ],
      "type": "hyperbolic_sink"
    },
    {
      "x_interval": [
        "101/50",
        "101/50"
      ],
      "y_interval": [
        "203/100",
        "203/100"
      ],
      "trace_interval": [
        "-82623/41006",
        "-82623/41006"
      ],
      "determinant_interval": [
        "-191/203",
        "-191/203"
      ],
      "type": "saddle"
    },
    {
      "x_interval": [
        "5962667/15063",
        "3264959/8248"
      ],
      "y_interval": [
        "38009871354941/6336842022120",
        "76019742810377/12673684044240"
      ],
      "trace_interval": [
        "-1401318875905783157/7114222899071456",
        "-2077208550090940737/10545583084532846"
      ],
      "determinant_interval": [
        "5924337542175243323/31636749253598538",
        "1332218347402260051/7114222899071456"
      ],
      "type": "hyperbolic_sink"
    }
  ],
  "proof": "Sturm root isolation; polynomial residual identities; exact interval Hurwitz signs",
  "baseline_note": ""
}


==> anc/certificates/positive/N0450.json <==
{
  "schema": "rational_univariate_v1",
  "id": "N0450",
  "models": [
    "E",
    "F"
  ],
  "rho": "1",
  "edge_ids": [
    2,
    9,
    16
  ],
  "inflows": [
    "3/100",
    "3/100"
  ],
  "rates": [
    "601/202",
    "25/10201",
    "20100/41209"
  ],
  "loss_rates": [
    "1",
    "1"
  ],
  "parameter": "x",
  "polynomial_ascending": [
    "1213240215259/942187500",
    "-980263401634/28265625",
    "78622544737/4522500",
    "-19897/75",
    "1"
  ],
  "y_numerator_ascending": [
    "9/100",
    "197/202",
    "-75/10201"
  ],
  "y_denominator_ascending": [
    "1"
  ],
  "points": [
    {
      "x_interval": [
        "728/19235",
        "811/21428"
      ],
      "y_interval": [
        "2667775571731/21022607417900",
        "5335551242947/42045214835800"
      ],
      "trace_interval": [
        "-19474518397840841/8663206290842411",
        "-19474518357641826/8663206290842411"
      ],
      "determinant_interval": [
        "832938684060106930850991/946832258033073118422254",
        "299077387127183936668528/339972344283482572948517"
      ],
      "type": "hyperbolic_sink"
    },
    {
      "x_interval": [
        "101/50",
        "101/50"
      ],
      "y_interval": [
        "203/100",
        "203/100"
      ],
      "trace_interval": [
        "-122616/20503",
        "-122616/20503"
      ],
      "determinant_interval": [
        "-17482/20503",
        "-17482/20503"
      ],
      "type": "saddle"
    },
    {
      "x_interval": [
        "1626787/14829",
        "1071470/9767"
      ],
      "y_interval": [
        "2747397301986637/147746023344300",
        "915799100993829/49248674448100"
      ],
      "trace_interval": [
        "-798717674339462574/20294886253317529",
        "-2396153022214407422/60884658759952587"
      ],
      "determinant_interval": [
        "41895120776384158121076214/3070020209022795948555741",
        "27593879905829986305184972/2022043791322789670884343"
      ],
      "type": "hyperbolic_sink"
    }
  ],
  "proof": "Sturm root isolation; polynomial residual identities; exact interval Hurwitz signs",
  "baseline_note": ""
}


==> anc/certificates/positive/N0452.json <==
{
  "schema": "rational_univariate_v1",
  "id": "N0452",
  "models": [
    "E",
    "F"
  ],
  "rho": "1",
  "edge_ids": [
    2,
    9,
    18
  ],
  "inflows": [
    "3/100",
    "3/100"
  ],
  "rates": [
    "43/29",
    "100/41209",
    "10100/10609"
  ],
  "loss_rates": [
    "1",
    "1"
  ],
  "parameter": "x",
  "polynomial_ascending": [
    "66397205545419/20200000000",
    "-641151421561/8080000",
    "39485763247/1010000",
    "-9947/25",
    "1"
  ],
  "y_numerator_ascending": [
    "3/50",
    "14/29",
    "-100/41209"
  ],
  "y_denominator_ascending": [
    "1"
  ],
  "points": [
    {
      "x_interval": [
        "1328/31391",
        "1455/34393"
      ],
      "y_interval": [
        "178893671083501/2224524999578350",
        "178893672078201/2224524999578350"
      ],
      "trace_interval": [
        "-1088739337643513014/471999714410534303",
        "-155534190976507402/67428530630076329"
      ],
      "determinant_interval": [
        "570381992810415348441812975/668965731897725552419402511",
        "520596085056952463162699625/610574921931832140726236857"
      ],
      "type": "hyperbolic_sink"
    },
    {
      "x_interval": [
        "203/100",
        "203/100"
      ],
      "y_interval": [
        "103/100",
        "103/100"
      ],
      "trace_interval": [
        "-124242/20909",
        "-124242/20909"
      ],
      "determinant_interval": [
        "-17463/20909",
        "-17463/20909"
      ],
      "type": "saddle"
    },
    {
      "x_interval": [
        "3938683/23438",
        "3401101/20239"
      ],
      "y_interval": [
        "883704726499251/69814180548350",
        "883704726570301/69814180548350"
      ],
      "trace_interval": [
        "-5374757651198095498/103692209801242321",
        "-767822521542016414/14813172828748903"
      ],
      "determinant_interval": [
        "19084219540159444973113975/1021957134601698116990959",
        "230712401709340137206805025/12354614995343150211490753"
      ],
      "type": "hyperbolic_sink"
    }
  ],
  "proof": "Sturm root isolation; polynomial residual identities; exact interval Hurwitz signs",
  "baseline_note": ""
}


==> anc/certificates/positive/N0453.json <==
{
  "schema": "rational_univariate_v1",
  "id": "N0453",
  "models": [
    "E",
    "F"
  ],
  "rho": "1",
  "edge_ids": [
    2,
    9,
    19
  ],
  "inflows": [
    "3/100",
    "1/50"
  ],
  "rates": [
    "401/202",
    "25/10201",
    "20100/41209"
  ],
  "loss_rates": [
    "1",
    "1"
  ],
  "parameter": "x",
  "polynomial_ascending": [
    "1115631559121/104687500",
    "-2041085008157/6281250",
    "80336679973/502500",
    "-20099/25",
    "1"
  ],
  "y_numerator_ascending": [
    "1/20",
    "199/202",
    "-25/10201"
  ],
  "y_denominator_ascending": [
    "1"
  ],
  "points": [
    {
      "x_interval": [
        "380/11397",
        "633/18985"
      ],
      "y_interval": [
        "731418623609/8828844924180",
        "243806221269/2942948308060"
      ],
      "trace_interval": [
        "-12619628148301204/6063797841342227",
        "-37858884363281452/18191393524026681"
      ],
      "determinant_interval": [
        "30892974666321693560272/33552896622411888972817",
        "649094189489830491059374/704981969881326860774919"
      ],
      "type": "hyperbolic_sink"
    },
    {
      "x_interval": [
        "101/50",
        "101/50"
      ],
      "y_interval": [
        "203/100",
        "203/100"
      ],
      "trace_interval": [
        "-82014/20503",
        "-82014/20503"
      ],
      "determinant_interval": [
        "-18688/20503",
        "-18688/20503"
      ],
      "type": "saddle"
    },
    {
      "x_interval": [
        "16362491/46671",
        "15828539/45148"
      ],
      "y_interval": [
        "2375303278143841/53736376609770",
        "9501213112675859/214945506439080"
      ],
      "trace_interval": [
        "-3584221872684345402/73814078123733731",
        "-10752665617951008506/221442234371201193"
      ],
      "determinant_interval": [
        "1267086848816193587656368296/35142208745990437763869701",
        "1225738403983076388823060423/33995424149128501299804788"
      ],
      "type": "hyperbolic_sink"
    }
  ],
  "proof": "Sturm root isolation; polynomial residual identities; exact interval Hurwitz signs",
  "baseline_note": ""
}


==> anc/certificates/positive/N0459.json <==
{
  "schema": "rational_univariate_v1",
  "id": "N0459",
  "models": [
    "E",
    "F"
  ],
  "rho": "1",
  "edge_ids": [
    2,
    10,
    16
  ],
  "inflows": [
    "1/50",
    "3/100"
  ],
  "rates": [
    "601/202",
    "25/10201",
    "20100/41209"
  ],
  "loss_rates": [
    "1",
    "1"
  ],
  "parameter": "x",
  "polynomial_ascending": [
    "9601341019067/1256250000",
    "-400264726393/1256250",
    "39562466893/251250",
    "-19897/25",
    "1"
  ],
  "y_numerator_ascending": [
    "7/100",
    "197/202",
    "-25/10201"
  ],
  "y_denominator_ascending": [
    "1"
  ],
  "points": [
    {
      "x_interval": [
        "239/9844",
        "324/13345"
      ],
      "y_interval": [
        "11732190043/125241757400",
        "627672217043/6700434020900"
      ],
      "trace_interval": [
        "-6027340759578694/2761181855672681",
        "-1722097348423629/788909101620766"
      ],
      "determinant_interval": [
        "68487145073115043735270/75177232196834723393389",
        "63149818405488366568495/69318534446013583466141"
      ],
      "type": "hyperbolic_sink"
    },
    {
      "x_interval": [
        "101/50",
        "101/50"
      ],
      "y_interval": [
        "203/100",
        "203/100"
      ],
      "trace_interval": [
        "-122413/20503",
        "-122413/20503"
      ],
      "determinant_interval": [
        "-18489/20503",
        "-18489/20503"
      ],
      "type": "saddle"
    },
    {
      "x_interval": [
        "9223803/25936",
        "2707465/7613"
      ],
      "y_interval": [
        "3720232474736113/100709764218400",
        "1860116237616769/50354882109200"
      ],
      "trace_interval": [
        "-393301639981404933/5187685842095057",
        "-449487588492897077/5928783819537208"
      ],
      "determinant_interval": [
        "166980793440390348258538235/5490089247303560162355008",
        "12253477608399550150989695/402876787474186492867141"
      ],
      "type": "hyperbolic_sink"
    }
  ],
  "proof": "Sturm root isolation; polynomial residual identities; exact interval Hurwitz signs",
  "baseline_note": ""
}


==> anc/certificates/positive/N0467.json <==
{
  "schema": "rational_univariate_v1",
  "id": "N0467",
  "models": [
    "E",
    "F"
  ],
  "rho": "1",
  "edge_ids": [
    2,
    11,
    16
  ],
  "inflows": [
    "3/100",
    "3/100"
  ],
  "rates": [
    "601/202",
    "25/10201",
    "1675/3468"
  ],
  "loss_rates": [
    "1",
    "1"
  ],
  "parameter": "x",
  "polynomial_ascending": [
    "4895313444243/1675000000",
    "-1321135396581/16750000",
    "26217049447/670000",
    "-19897/50",
    "1"
  ],
  "y_numerator_ascending": [
    "9/100",
    "197/202",
    "-50/10201"
  ],
  "y_denominator_ascending": [
    "1"
  ],
  "points": [
    {
      "x_interval": [
        "454/12023",
        "539/14274"
      ],
      "y_interval": [
        "11100859750459/87532894835100",
        "252292278361/1989383973525"
      ],
      "trace_interval": [
        "-154912793709331/68991836201847",
        "-400950758218217/178567105463604"
      ],
      "determinant_interval": [
        "8849815905442842392069/10045837382910618759678",
        "10842481538740813408553/12307804690510081327536"
      ],
      "type": "hyperbolic_sink"
    },
    {
      "x_interval": [
        "101/50",
        "101/50"
      ],
      "y_interval": [
        "51/25",
        "51/25"
      ],
      "trace_interval": [
        "-10235/1717",
        "-10235/1717"
      ],
      "determinant_interval": [
        "-5927/6868",
        "-5927/6868"
      ],
      "type": "saddle"
    },
    {
      "x_interval": [
        "4126773/24488",
        "3290060/19523"
      ],
      "y_interval": [
        "879236241270669/34834901171600",
        "1538663422348027/60961077050300"
      ],
      "trace_interval": [
        "-110811288586814617/2114130152104404",
        "-21106912110178933/402691457543696"
      ],
      "determinant_interval": [
        "1926613810275165364467429/100593166914178612037248",
        "32255754246519140310723289/1684150945400836732230768"
      ],
      "type": "hyperbolic_sink"
    }
  ],
  "proof": "Sturm root isolation; polynomial residual identities; exact interval Hurwitz signs",
  "baseline_note": ""
}


==> anc/certificates/positive/N0474.json <==
{
  "schema": "rational_univariate_v1",
  "id": "N0474",
  "models": [
    "E",
    "F"
  ],
  "rho": "1",
  "edge_ids": [
    2,
    12,
    16
  ],
  "inflows": [
    "1/100",
    "1/25"
  ],
  "rates": [
    "601/202",
    "25/10201",
    "5025/10201"
  ],
  "loss_rates": [
    "1",
    "1"
  ],
  "parameter": "x",
  "polynomial_ascending": [
    "-12251401/6250",
    "19611271/125",
    "-3859501/50",
    "1"
  ],
  "y_numerator_ascending": [
    "3002023/49983675",
    "19303/19894",
    "-25/1999347"
  ],
  "y_denominator_ascending": [
    "1"
  ],
  "points": [
    {
      "x_interval": [
        "323/25692",
        "347/27601"
      ],
      "y_interval": [
        "5122363643038507/70889336272276200",
        "2561181870018041/35444668136138100"
      ],
      "trace_interval": [
        "-38538955978475978/17988609933171381",
        "-51385274573220029/23984813244228508"
      ],
      "determinant_interval": [
        "242115181319020653406378143288254885/260166430211544829431134991227517444",
        "242115181660052363368161657089412185/260166430211544829431134991227517444"
      ],
      "type": "hyperbolic_sink"
    },
    {
      "x_interval": [
        "101/50",
        "101/50"
      ],
      "y_interval": [
        "101/50",
        "101/50"
      ],
      "trace_interval": [
        "-1209/202",
        "-1209/202"
      ],
      "determinant_interval": [
        "-18893/20402",
        "-18893/20402"
      ],
      "type": "saddle"
    },
    {
      "x_interval": [
        "2130465641/27601",
        "1983113773/25692"
      ],
      "y_interval": [
        "14030691826555329841/35444668136138100",
        "28061383653207657257/70889336272276200"
      ],
      "trace_interval": [
        "-23292710633239858779/23984813244228508",
        "-17469532974881333128/17988609933171381"
      ],
      "determinant_interval": [
        "1813534972616528984994960438497061395/9637850022103819835409327595428483",
        "45569065932800175869888840683220496895/242172237418753297262589043680206448"
      ],
      "type": "hyperbolic_sink"
    }
  ],
  "proof": "Sturm root isolation; polynomial residual identities; exact interval Hurwitz signs",
  "baseline_note": ""
}


==> anc/certificates/positive/N0476.json <==
{
  "schema": "rational_univariate_v1",
  "id": "N0476",
  "models": [
    "E",
    "F"
  ],
  "rho": "1",
  "edge_ids": [
    2,
    12,
    18
  ],
  "inflows": [
    "1/100",
    "1/25"
  ],
  "rates": [
    "43/29",
    "50/10353",
    "2525/2601"
  ],
  "loss_rates": [
    "1",
    "1"
  ],
  "parameter": "x",
  "polynomial_ascending": [
    "-318421943/500000",
    "48563893/1250",
    "-1898597/100",
    "1"
  ],
  "y_numerator_ascending": [
    "2526591/50454550",
    "969153/2028173",
    "-5100/204845473"
  ],
  "y_denominator_ascending": [
    "1"
  ],
  "points": [
    {
      "x_interval": [
        "766/46353",
        "115/6959"
      ],
      "y_interval": [
        "63844953625881957/1101285202986237850",
        "9120707893898501/157326457569462550"
      ],
      "trace_interval": [
        "-74245175118103634/33365670506315721",
        "-74245174925673784/33365670506315721"
      ],
      "determinant_interval": [
        "398980462865126802824015858585633669/447555552054775629534433657820921373",
        "398980464100036351587525748182804319/447555552054775629534433657820921373"
      ],
      "type": "hyperbolic_sink"
    },
    {
      "x_interval": [
        "203/100",
        "203/100"
      ],
      "y_interval": [
        "51/50",
        "51/50"
      ],
      "trace_interval": [
        "-203/34",
        "-203/34"
      ],
      "determinant_interval": [
        "-6093/6902",
        "-6093/6902"
      ],
      "type": "saddle"
    },
    {
      "x_interval": [
        "756376463/39843",
        "774733917/40810"
      ],
      "y_interval": [
        "1892836528492909607/19142371859537850",
        "186708365055977957/1888193142607475"
      ],
      "trace_interval": [
        "-2677849164547816057/5606251085199303",
        "-277018879090489834/579957008813721"
      ],
      "determinant_interval": [
        "39905679205706329275249535735120669/440051007929352421193565906212973",
        "117364992482210010998716563619757422/1294216367413464860632339523240559"
      ],
      "type": "hyperbolic_sink"
    }
  ],
  "proof": "Sturm root isolation; polynomial residual identities; exact interval Hurwitz signs",
  "baseline_note": ""
}


==> anc/certificates/positive/N0477.json <==
{
  "schema": "rational_univariate_v1",
  "id": "N0477",
  "models": [
    "E",
    "F"
  ],
  "rho": "1",
  "edge_ids": [
    2,
    12,
    19
  ],
  "inflows": [
    "1/100",
    "3/100"
  ],
  "rates": [
    "401/202",
    "25/10201",
    "5025/10201"
  ],
  "loss_rates": [
    "1",
    "1"
  ],
  "parameter": "x",
  "polynomial_ascending": [
    "-22452401/12500",
    "200030803/1250",
    "-3939097/50",
    "1"
  ],
  "y_numerator_ascending": [
    "8089999/201974850",
    "19699/20097",
    "-50/4039497"
  ],
  "y_denominator_ascending": [
    "1"
  ],
  "points": [
    {
      "x_interval": [
        "151/13378",
        "99/8771"
      ],
      "y_interval": [
        "302867497490753/5924853353571075",
        "605735093968981/11849706707142150"
      ],
      "trace_interval": [
        "-24661561958476342/12027747076572843",
        "-49323123718475309/24055494153145686"
      ],
      "determinant_interval": [
        "27636331813699697481950739585709121/29078006647339320813781299305632449",
        "27636332048801141174381547587335796/29078006647339320813781299305632449"
      ],
      "type": "hyperbolic_sink"
    },
    {
      "x_interval": [
        "101/50",
        "101/50"
      ],
      "y_interval": [
        "101/50",
        "101/50"
      ],
      "trace_interval": [
        "-807/202",
        "-807/202"
      ],
      "determinant_interval": [
        "-19295/20402",
        "-19295/20402"
      ],
      "type": "saddle"
    },
    {
      "x_interval": [
        "1098585827/13945",
        "738719204/9377"
      ],
      "y_interval": [
        "2112373810114270757/5282137771807050",
        "2112373810153865747/5282137771807050"
      ],
      "trace_interval": [
        "-3158236940661951329/5361501234846141",
        "-3158236940622255854/5361501234846141"
      ],
      "determinant_interval": [
        "6736205218926453221644794514645277/35071746739739003759754360116133",
        "3731145621749204606288162923708769507/19426040054114133894739006662781533"
      ],
      "type": "hyperbolic_sink"
    }
  ],
  "proof": "Sturm root isolation; polynomial residual identities; exact interval Hurwitz signs",
  "baseline_note": ""
}


==> anc/certificates/positive/N0480.json <==
{
  "schema": "rational_univariate_v1",
  "id": "N0480",
  "models": [
    "E",
    "F"
  ],
  "rho": "1",
  "edge_ids": [
    2,
    13,
    16
  ],
  "inflows": [
    "1/50",
    "3/100"
  ],
  "rates": [
    "601/202",
    "25/10201",
    "5025/10201"
  ],
  "loss_rates": [
    "1",
    "1"
  ],
  "parameter": "x",
  "polynomial_ascending": [
    "-94228238557/150250000",
    "9802967181/375625",
    "-767356893/60100",
    "1"
  ],
  "y_numerator_ascending": [
    "28076687/399789000",
    "1543799/1599156",
    "-3005/40378689"
  ],
  "y_denominator_ascending": [
    "1"
  ],
  "points": [
    {
      "x_interval": [
        "312/12829",
        "253/10403"
      ],
      "y_interval": [
        "504980379630554669/5388943346885943000",
        "56108935401275491/598771482987327000"
      ],
      "trace_interval": [
        "-106762624966864917683/48864543183629781816",
        "-960863618425855374397/439780888652668036344"
      ],
      "determinant_interval": [
        "5475149733510363504916681342457354331341/6013906406222960249102510964214331619600",
        "5475149774842509837616740260551914060841/6013906406222960249102510964214331619600"
      ],
      "type": "hyperbolic_sink"
    },
    {
      "x_interval": [
        "101/50",
        "101/50"
      ],
      "y_interval": [
        "101/50",
        "101/50"
      ],
      "trace_interval": [
        "-1209/202",
        "-1209/202"
      ],
      "determinant_interval": [
        "-36783/40804",
        "-36783/40804"
      ],
      "type": "saddle"
    },
    {
      "x_interval": [
        "1693174439/132632",
        "49544680/3881"
      ],
      "y_interval": [
        "2035252951067455654877/10392359935268844000",
        "508813237771736529313/2598089983817211000"
      ],
      "trace_interval": [
        "-82342981136048291129969/212024927399354955288",
        "-329371924541055200077501/848099709597419821152"
      ],
      "determinant_interval": [
        "324150787084511259882630407382617691078733/3538577515031255498539657983887282284800",
        "9991719435743348579123236316355308174257/109074156395977075459559255175242509200"
      ],
      "type": "hyperbolic_sink"
    }
  ],
  "proof": "Sturm root isolation; polynomial residual identities; exact interval Hurwitz signs",
  "baseline_note": ""
}


==> anc/certificates/positive/N0482.json <==
{
  "schema": "rational_univariate_v1",
  "id": "N0482",
  "models": [
    "E",
    "F"
  ],
  "rho": "1",
  "edge_ids": [
    2,
    13,
    18
  ],
  "inflows": [
    "1/50",
    "3/100"
  ],
  "rates": [
    "43/29",
    "50/10353",
    "2525/2601"
  ],
  "loss_rates": [
    "1",
    "1"
  ],
  "parameter": "x",
  "polynomial_ascending": [
    "-15450943669/21500000",
    "5634312299/215000",
    "-54769313/4300",
    "1"
  ],
  "y_numerator_ascending": [
    "1264596/25227275",
    "97884249/204845473",
    "-219300/5940518717"
  ],
  "y_denominator_ascending": [
    "1"
  ],
  "points": [
    {
      "x_interval": [
        "707/25433",
        "186/6691"
      ],
      "y_interval": [
        "228940567886040183/3610396989409369825",
        "1602584046168361806/25272778925865588775"
      ],
      "trace_interval": [
        "-23512212424756343900690/10465963208779457623503",
        "-65860538684861031620/29316423554004082979"
      ],
      "determinant_interval": [
        "13194654098589774935162965823106921043/14964864182275873939082301728077361979",
        "4398218058817288045960590286924693081/4988288060758624646360767242692453993"
      ],
      "type": "hyperbolic_sink"
    },
    {
      "x_interval": [
        "203/100",
        "203/100"
      ],
      "y_interval": [
        "51/50",
        "51/50"
      ],
      "trace_interval": [
        "-61763/10353",
        "-61763/10353"
      ],
      "determinant_interval": [
        "-18079/20706",
        "-18079/20706"
      ],
      "type": "saddle"
    },
    {
      "x_interval": [
        "129451191/10165",
        "127910257/10044"
      ],
      "y_interval": [
        "8285739487708415434/84237594997835475",
        "14204124836747436749/144407305710575100"
      ],
      "trace_interval": [
        "-34484038414577855410865/89702930161295040618",
        "-40231378148436482052470/104653418521510880721"
      ],
      "determinant_interval": [
        "44756824165756501598436445663989811/498839683688751589589137932348723",
        "3482155104567424718052492795155033999/38810553759724158051373827760925097"
      ],
      "type": "hyperbolic_sink"
    }
  ],
  "proof": "Sturm root isolation; polynomial residual identities; exact interval Hurwitz signs",
  "baseline_note": ""
}


==> anc/certificates/positive/N0483.json <==
{
  "schema": "rational_univariate_v1",
  "id": "N0483",
  "models": [
    "E",
    "F"
  ],
  "rho": "1",
  "edge_ids": [
    2,
    13,
    19
  ],
  "inflows": [
    "1/50",
    "1/50"
  ],
  "rates": [
    "401/202",
    "25/10201",
    "5025/10201"
  ],
  "loss_rates": [
    "1",
    "1"
  ],
  "parameter": "x",
  "polynomial_ascending": [
    "-10924281503/6265625",
    "20204141404/250625",
    "-791637293/20050",
    "1"
  ],
  "y_numerator_ascending": [
    "162004/4039497",
    "377095/384714",
    "-10025/407989197"
  ],
  "y_denominator_ascending": [
    "1"
  ],
  "points": [
    {
      "x_interval": [
        "422/19303",
        "271/12396"
      ],
      "y_interval": [
        "3003582374900161/48811825081144818",
        "12014330299419139/195247300324579272"
      ],
      "trace_interval": [
        "-4104479798988714132769/1991717710611033153672",
        "-1026119947732635698911/497929427652758288418"
      ],
      "determinant_interval": [
        "2320323046839148053516904331638324207123/2467002138533367666358650110153202715848",
        "1160161528285363624759860065510487689399/1233501069266683833179325055076601357924"
      ],
      "type": "hyperbolic_sink"
    },
    {
      "x_interval": [
        "101/50",
        "101/50"
      ],
      "y_interval": [
        "101/50",
        "101/50"
      ],
      "trace_interval": [
        "-807/202",
        "-807/202"
      ],
      "determinant_interval": [
        "-38189/40804",
        "-38189/40804"
      ],
      "type": "saddle"
    },
    {
      "x_interval": [
        "519216142/13151",
        "323350331/8190"
      ],
      "y_interval": [
        "60288268452304294/151528158498717",
        "537956856971327831/1352097414296244"
      ],
      "trace_interval": [
        "-5447500825432599867413/13792745723235985044",
        "-46961214011281275868/118902980372724009"
      ],
      "determinant_interval": [
        "30516785302111029087606839858581050973846/160526597371770822729871152662178556221",
        "946845285534916083096084118007696902163/4980663889294560362987939036632491048"
      ],
      "type": "hyperbolic_sink"
    }
  ],
  "proof": "Sturm root isolation; polynomial residual identities; exact interval Hurwitz signs",
  "baseline_note": ""
}


==> anc/certificates/positive/N0489.json <==
{
  "schema": "rational_univariate_v1",
  "id": "N0489",
  "models": [
    "E",
    "F"
  ],
  "rho": "1",
  "edge_ids": [
    2,
    15,
    16
  ],
  "inflows": [
    "1/50",
    "3/100"
  ],
  "rates": [
    "601/202",
    "50/20503",
    "20100/41209"
  ],
  "loss_rates": [
    "1",
    "1"
  ],
  "parameter": "x",
  "polynomial_ascending": [
    "-13580397481/7125000",
    "11323793467/142500",
    "-110791243/2850",
    "1"
  ],
  "y_numerator_ascending": [
    "229999/3280320",
    "16073453/16565616",
    "-13775/557709072"
  ],
  "y_denominator_ascending": [
    "1"
  ],
  "points": [
    {
      "x_interval": [
        "473/19486",
        "295/12153"
      ],
      "y_interval": [
        "41236459697604149/440243193757945920",
        "371128153512624871/3962188743821513280"
      ],
      "trace_interval": [
        "-124133181611026193202221/56865729070200740745888",
        "-13792575684051549815719/6318414341133415638432"
      ],
      "determinant_interval": [
        "59586232412073609577843970782852121419/65389272861445782893519723279086927104",
        "59586232664889592225507517892493638119/65389272861445782893519723279086927104"
      ],
      "type": "hyperbolic_sink"
    },
    {
      "x_interval": [
        "101/50",
        "101/50"
      ],
      "y_interval": [
        "203/100",
        "203/100"
      ],
      "trace_interval": [
        "-244421/41006",
        "-244421/41006"
      ],
      "determinant_interval": [
        "-2656/2929",
        "-2656/2929"
      ],
      "type": "saddle"
    },
    {
      "x_interval": [
        "851764931/21912",
        "809355496/20821"
      ],
      "y_interval": [
        "1510387134851259055477/3816652074100652160",
        "251731189143229358207/636108679016775360"
      ],
      "trace_interval": [
        "-6210449820067829840815477/9129495372116661644256",
        "-37262698920179697922462487/54776972232699969865536"
      ],
      "determinant_interval": [
        "2957695289502007792462313940609286656053/15963266900944108787204204590855477248",
        "21363998921541495832603802590541828339861/115305730569225478292813855981070379776"
      ],
      "type": "hyperbolic_sink"
    }
  ],
  "proof": "Sturm root isolation; polynomial residual identities; exact interval Hurwitz signs",
  "baseline_note": ""
}


==> anc/certificates/positive/N0510.json <==
{
  "schema": "rational_univariate_v1",
  "id": "N0510",
  "models": [
    "E",
    "F"
  ],
  "rho": "1",
  "edge_ids": [
    3,
    8,
    14
  ],
  "inflows": [
    "3/100",
    "1/50"
  ],
  "rates": [
    "101/2",
    "25",
    "5050/103"
  ],
  "loss_rates": [
    "1",
    "1"
  ],
  "parameter": "x",
  "polynomial_ascending": [
    "-309/12625000",
    "2526/63125",
    "-4948/2525",
    "1"
  ],
  "y_numerator_ascending": [
    "1/20",
    "99/2",
    "-25"
  ],
  "y_denominator_ascending": [
    "1"
  ],
  "points": [
    {
      "x_interval": [
        "9/14260",
        "7/11091"
      ],
      "y_interval": [
        "8564899/105438440",
        "2141233/26359610"
      ],
      "trace_interval": [
        "-52758439355/1086015932",
        "-26379211685/543007966"
      ],
      "determinant_interval": [
        "74964542357/1629023898",
        "24988197279/543007966"
      ],
      "type": "hyperbolic_sink"
    },
    {
      "x_interval": [
        "1/50",
        "1/50"
      ],
      "y_interval": [
        "103/100",
        "103/100"
      ],
      "trace_interval": [
        "-410/103",
        "-410/103"
      ],
      "determinant_interval": [
        "-9385/206",
        "-9385/206"
      ],
      "type": "saddle"
    },
    {
      "x_interval": [
        "107295/55336",
        "104086/53681"
      ],
      "y_interval": [
        "60561336433/29704918160",
        "3785083558/1856557385"
      ],
      "trace_interval": [
        "-42905636550305/296809925383",
        "-22796001756065/157696754144"
      ],
      "determinant_interval": [
        "718978783156671/157696754144",
        "1353230383770772/296809925383"
      ],
      "type": "hyperbolic_sink"
    }
  ],
  "proof": "Sturm root isolation; polynomial residual identities; exact interval Hurwitz signs",
  "baseline_note": ""
}


==> anc/certificates/positive/N0514.json <==
{
  "schema": "rational_univariate_v1",
  "id": "N0514",
  "models": [
    "E",
    "F"
  ],
  "rho": "1",
  "edge_ids": [
    3,
    8,
    18
  ],
  "inflows": [
    "3/100",
    "3/100"
  ],
  "rates": [
    "17",
    "100/9",
    "2600/2809"
  ],
  "loss_rates": [
    "1",
    "1"
  ],
  "parameter": "x",
  "polynomial_ascending": [
    "834219/5200000000",
    "-1643409/26000000",
    "8379/4160",
    "-72/25",
    "1"
  ],
  "y_numerator_ascending": [
    "3/50",
    "16",
    "-100/9"
  ],
  "y_denominator_ascending": [
    "1"
  ],
  "points": [
    {
      "x_interval": [
        "38/13649",
        "49/17600"
      ],
      "y_interval": [
        "28230137/270250200",
        "5646031/54050040"
      ],
      "trace_interval": [
        "-65618149273/3373923608",
        "-73820416645/3795664059"
      ],
      "determinant_interval": [
        "35766813496751/3006165934728",
        "5547515848524998/466263168671619"
      ],
      "type": "hyperbolic_sink"
    },
    {
      "x_interval": [
        "3/100",
        "3/100"
      ],
      "y_interval": [
        "53/100",
        "53/100"
      ],
      "trace_interval": [
        "-3439/159",
        "-3439/159"
      ],
      "determinant_interval": [
        "-1816/159",
        "-1816/159"
      ],
      "type": "saddle"
    },
    {
      "x_interval": [
        "7841/7140",
        "20447/18619"
      ],
      "y_interval": [
        "12655205231/2991142350",
        "1807886513/427306050"
      ],
      "trace_interval": [
        "-1417998773195/24006053889",
        "-1417998758485/24006053889"
      ],
      "determinant_interval": [
        "93971659849372108/539920158017499",
        "700143461265763598/4022718456233619"
      ],
      "type": "hyperbolic_sink"
    }
  ],
  "proof": "Sturm root isolation; polynomial residual identities; exact interval Hurwitz signs",
  "baseline_note": ""
}


==> anc/certificates/positive/N0515.json <==
{
  "schema": "rational_univariate_v1",
  "id": "N0515",
  "models": [
    "E",
    "F"
  ],
  "rho": "1",
  "edge_ids": [
    3,
    8,
    19
  ],
  "inflows": [
    "3/100",
    "1/50"
  ],
  "rates": [
    "101/2",
    "25",
    "10100/10609"
  ],
  "loss_rates": [
    "1",
    "1"
  ],
  "parameter": "x",
  "polynomial_ascending": [
    "2147/39453125",
    "-992737/12625000",
    "489141/126250",
    "-99/25",
    "1"
  ],
  "y_numerator_ascending": [
    "1/20",
    "99/2",
    "-25"
  ],
  "y_denominator_ascending": [
    "1"
  ],
  "points": [
    {
      "x_interval": [
        "12/16727",
        "11/15333"
      ],
      "y_interval": [
        "146188377/1709833940",
        "146188707/1709833940"
      ],
      "trace_interval": [
        "-286780251225715/5441888480838",
        "-95593416055005/1813962826946"
      ],
      "determinant_interval": [
        "1209426204829507037/27813492025563018",
        "1319381757756748103/30342156206325742"
      ],
      "type": "hyperbolic_sink"
    },
    {
      "x_interval": [
        "1/50",
        "1/50"
      ],
      "y_interval": [
        "103/100",
        "103/100"
      ],
      "trace_interval": [
        "-11425/206",
        "-11425/206"
      ],
      "determinant_interval": [
        "-8779/206",
        "-8779/206"
      ],
      "type": "saddle"
    },
    {
      "x_interval": [
        "14557/8690",
        "23581/14077"
      ],
      "y_interval": [
        "1567886037/122329130",
        "3135772173/244658260"
      ],
      "trace_interval": [
        "-41700897101345/259557948034",
        "-41700896795275/259557948034"
      ],
      "determinant_interval": [
        "219075785446247019/225555856841546",
        "3548826413577646237/3653797234474618"
      ],
      "type": "hyperbolic_sink"
    }
  ],
  "proof": "Sturm root isolation; polynomial residual identities; exact interval Hurwitz signs",
  "baseline_note": ""
}


==> anc/certificates/positive/N0520.json <==
{
  "schema": "rational_univariate_v1",
  "id": "N0520",
  "models": [
    "E",
    "F"
  ],
  "rho": "1",
  "edge_ids": [
    3,
    9,
    14
  ],
  "inflows": [
    "1/25",
    "1/50"
  ],
  "rates": [
    "101/2",
    "25",
    "2525/52"
  ],
  "loss_rates": [
    "1",
    "1"
  ],
  "parameter": "x",
  "polynomial_ascending": [
    "-52/1578125",
    "5053/126250",
    "-9791/5050",
    "1"
  ],
  "y_numerator_ascending": [
    "3/50",
    "99/2",
    "-25"
  ],
  "y_denominator_ascending": [
    "1"
  ],
  "points": [
    {
      "x_interval": [
        "7/8149",
        "43/50058"
      ],
      "y_interval": [
        "1045323263/10198066050",
        "2090649001/20396132100"
      ],
      "trace_interval": [
        "-34853725843/731447496",
        "-2021515864369/42423954768"
      ],
      "determinant_interval": [
        "944902683463/21211977384",
        "157483821373/3535329564"
      ],
      "type": "hyperbolic_sink"
    },
    {
      "x_interval": [
        "1/50",
        "1/50"
      ],
      "y_interval": [
        "26/25",
        "26/25"
      ],
      "trace_interval": [
        "-517/104",
        "-517/104"
      ],
      "determinant_interval": [
        "-9173/208",
        "-9173/208"
      ],
      "type": "saddle"
    },
    {
      "x_interval": [
        "158561/82672",
        "2361/1231"
      ],
      "y_interval": [
        "15443919171/5088461600",
        "7721960823/2544230800"
      ],
      "trace_interval": [
        "-7487848413/39399386",
        "-67544154251069/355402298368"
      ],
      "determinant_interval": [
        "1569809962061551/355402298368",
        "696107483833/157597544"
      ],
      "type": "hyperbolic_sink"
    }
  ],
  "proof": "Sturm root isolation; polynomial residual identities; exact interval Hurwitz signs",
  "baseline_note": ""
}


==> anc/certificates/positive/N0524.json <==
{
  "schema": "rational_univariate_v1",
  "id": "N0524",
  "models": [
    "E",
    "F"
  ],
  "rho": "1",
  "edge_ids": [
    3,
    9,
    18
  ],
  "inflows": [
    "1/25",
    "3/100"
  ],
  "rates": [
    "17",
    "100/9",
    "650/729"
  ],
  "loss_rates": [
    "1",
    "1"
  ],
  "parameter": "x",
  "polynomial_ascending": [
    "287793/1300000000",
    "-82701/1300000",
    "31851/16250",
    "-72/25",
    "1"
  ],
  "y_numerator_ascending": [
    "7/100",
    "16",
    "-100/9"
  ],
  "y_denominator_ascending": [
    "1"
  ],
  "points": [
    {
      "x_interval": [
        "245/61863",
        "247/62368"
      ],
      "y_interval": [
        "28906266487/217027776600",
        "28906267387/217027776600"
      ],
      "trace_interval": [
        "-31090561223153/1582132491414",
        "-15545280590764/791066245707"
      ],
      "determinant_interval": [
        "589307512077047095/55504372063785948",
        "4676286735209845810/440439580423549269"
      ],
      "type": "hyperbolic_sink"
    },
    {
      "x_interval": [
        "3/100",
        "3/100"
      ],
      "y_interval": [
        "27/50",
        "27/50"
      ],
      "trace_interval": [
        "-601/27",
        "-601/27"
      ],
      "determinant_interval": [
        "-826/81",
        "-826/81"
      ],
      "type": "saddle"
    },
    {
      "x_interval": [
        "7862/7701",
        "15431/15115"
      ],
      "y_interval": [
        "101071898149/20952110700",
        "101071901029/20952110700"
      ],
      "trace_interval": [
        "-12460352799731/152740887003",
        "-12460352666531/152740887003"
      ],
      "determinant_interval": [
        "1888795027389731630/10586318137290927",
        "741439805995861930/4155621312690621"
      ],
      "type": "hyperbolic_sink"
    }
  ],
  "proof": "Sturm root isolation; polynomial residual identities; exact interval Hurwitz signs",
  "baseline_note": ""
}


==> anc/certificates/positive/N0525.json <==
{
  "schema": "rational_univariate_v1",
  "id": "N0525",
  "models": [
    "E",
    "F"
  ],
  "rho": "1",
  "edge_ids": [
    3,
    9,
    19
  ],
  "inflows": [
    "1/25",
    "1/50"
  ],
  "rates": [
    "101/2",
    "25",
    "2525/2704"
  ],
  "loss_rates": [
    "1",
    "1"
  ],
  "parameter": "x",
  "polynomial_ascending": [
    "469/6312500",
    "-49703/631250",
    "967057/252500",
    "-99/25",
    "1"
  ],
  "y_numerator_ascending": [
    "3/50",
    "99/2",
    "-25"
  ],
  "y_denominator_ascending": [
    "1"
  ],
  "points": [
    {
      "x_interval": [
        "7/7061",
        "3601/3632380"
      ],
      "y_interval": [
        "13984418029/128241175900",
        "27968836553/256482351800"
      ],
      "trace_interval": [
        "-732404619549293/13870565585344",
        "-366202309722609/6935282792672"
      ],
      "determinant_interval": [
        "209231998805469709445/5038316502089183872",
        "4067270356532772295/97940063598113984"
      ],
      "type": "hyperbolic_sink"
    },
    {
      "x_interval": [
        "1/50",
        "1/50"
      ],
      "y_interval": [
        "26/25",
        "26/25"
      ],
      "trace_interval": [
        "-2935/52",
        "-2935/52"
      ],
      "determinant_interval": [
        "-4233/104",
        "-4233/104"
      ],
      "type": "saddle"
    },
    {
      "x_interval": [
        "22018/13705",
        "13749/8558"
      ],
      "y_interval": [
        "8830936857/586436950",
        "17661874209/1172873900"
      ],
      "trace_interval": [
        "-15304169705589/63429020512",
        "-7652084800757/31714510256"
      ],
      "determinant_interval": [
        "187621486784475015/173858945223392",
        "73224408672398735/67853194692712"
      ],
      "type": "hyperbolic_sink"
    }
  ],
  "proof": "Sturm root isolation; polynomial residual identities; exact interval Hurwitz signs",
  "baseline_note": ""
}


==> anc/certificates/positive/N0548.json <==
{
  "schema": "rational_univariate_v1",
  "id": "N0548",
  "models": [
    "E",
    "F"
  ],
  "rho": "1",
  "edge_ids": [
    3,
    12,
    18
  ],
  "inflows": [
    "1/50",
    "1/25"
  ],
  "rates": [
    "17",
    "100/159",
    "2600/2809"
  ],
  "loss_rates": [
    "1",
    "1"
  ],
  "parameter": "x",
  "polynomial_ascending": [
    "-749/200000",
    "60761/30000",
    "-57043/900",
    "1"
  ],
  "y_numerator_ascending": [
    "399673/6598800",
    "119197/7614",
    "-1325/5499"
  ],
  "y_denominator_ascending": [
    "1"
  ],
  "points": [
    {
      "x_interval": [
        "17/8627",
        "32/16239"
      ],
      "y_interval": [
        "84509296106269/924451317176400",
        "253528198231007/2773353951529200"
      ],
      "trace_interval": [
        "-546672793801235/28266876813663",
        "-182224260659845/9422292271221"
      ],
      "determinant_interval": [
        "4949199767143297595466554183/391970272542807015211517298",
        "4949202317819651267924973383/391970272542807015211517298"
      ],
      "type": "hyperbolic_sink"
    },
    {
      "x_interval": [
        "3/100",
        "3/100"
      ],
      "y_interval": [
        "53/100",
        "53/100"
      ],
      "trace_interval": [
        "-1112/53",
        "-1112/53"
      ],
      "determinant_interval": [
        "-1972/159",
        "-1972/159"
      ],
      "type": "saddle"
    },
    {
      "x_interval": [
        "626523/9890",
        "1146176/18093"
      ],
      "y_interval": [
        "14157236918683/570428866800",
        "8791644157493363/354236326282800"
      ],
      "trace_interval": [
        "-544209171240215/3610485633267",
        "-380299909195/2523050757"
      ],
      "determinant_interval": [
        "9052772680727107207893397/12946449005142690291462",
        "81803937918023526402798311951/116988456842116835481255906"
      ],
      "type": "hyperbolic_sink"
    }
  ],
  "proof": "Sturm root isolation; polynomial residual identities; exact interval Hurwitz signs",
  "baseline_note": ""
}


==> anc/certificates/positive/N0549.json <==
{
  "schema": "rational_univariate_v1",
  "id": "N0549",
  "models": [
    "E",
    "F"
  ],
  "rho": "1",
  "edge_ids": [
    3,
    12,
    19
  ],
  "inflows": [
    "1/50",
    "3/100"
  ],
  "rates": [
    "101/2",
    "50/103",
    "10100/10609"
  ],
  "loss_rates": [
    "1",
    "1"
  ],
  "parameter": "x",
  "polynomial_ascending": [
    "-23743/12875000",
    "39693/10300",
    "-193737/1030",
    "1"
  ],
  "y_numerator_ascending": [
    "5170703/102939200",
    "50433641/1029392",
    "-265225/1029392"
  ],
  "y_denominator_ascending": [
    "1"
  ],
  "points": [
    {
      "x_interval": [
        "4/8159",
        "7/14278"
      ],
      "y_interval": [
        "445196393806603/5995909979259200",
        "445198915488653/5995909979259200"
      ],
      "trace_interval": [
        "-1609422824122671/30573204349688",
        "-1609422799512921/30573204349688"
      ],
      "determinant_interval": [
        "163220148501993691100574950981/3666283621164501186079822592",
        "163220292898049728495449802681/3666283621164501186079822592"
      ],
      "type": "hyperbolic_sink"
    },
    {
      "x_interval": [
        "1/50",
        "1/50"
      ],
      "y_interval": [
        "103/100",
        "103/100"
      ],
      "trace_interval": [
        "-11221/206",
        "-11221/206"
      ],
      "determinant_interval": [
        "-4542/103",
        "-4542/103"
      ],
      "type": "saddle"
    },
    {
      "x_interval": [
        "7026809/37362",
        "7008942/37267"
      ],
      "y_interval": [
        "556039585100249387/5512669934116800",
        "2409504869608308027/23888236381172800"
      ],
      "trace_interval": [
        "-40908749668350489/121806353824792",
        "-3146826896934403/9369719524984"
      ],
      "determinant_interval": [
        "4029482360472496681162445459219/866482098583632982339569408",
        "1619643059333521691137343483160481/348280848893184453444166888192"
      ],
      "type": "hyperbolic_sink"
    }
  ],
  "proof": "Sturm root isolation; polynomial residual identities; exact interval Hurwitz signs",
  "baseline_note": "N0549 is a previously supplied baseline, not claimed novel"
}


==> anc/certificates/positive/N0554.json <==
{
  "schema": "rational_univariate_v1",
  "id": "N0554",
  "models": [
    "E",
    "F"
  ],
  "rho": "1",
  "edge_ids": [
    3,
    13,
    18
  ],
  "inflows": [
    "3/100",
    "3/100"
  ],
  "rates": [
    "17",
    "100/159",
    "2600/2809"
  ],
  "loss_rates": [
    "1",
    "1"
  ],
  "parameter": "x",
  "polynomial_ascending": [
    "-92691/34000000",
    "182601/170000",
    "-6561/200",
    "1"
  ],
  "y_numerator_ascending": [
    "53477/879840",
    "2065993/131976",
    "-22525/49491"
  ],
  "y_denominator_ascending": [
    "1"
  ],
  "points": [
    {
      "x_interval": [
        "11/3967",
        "85/30654"
      ],
      "y_interval": [
        "50161206015497/481465940099040",
        "50161267995287/481465940099040"
      ],
      "trace_interval": [
        "-74452681461231667/3827654223787368",
        "-74452679327021917/3827654223787368"
      ],
      "determinant_interval": [
        "5306445215127423831538945361/443001235391789992444668492",
        "2653224231731754205441532743/221500617695894996222334246"
      ],
      "type": "hyperbolic_sink"
    },
    {
      "x_interval": [
        "3/100",
        "3/100"
      ],
      "y_interval": [
        "53/100",
        "53/100"
      ],
      "trace_interval": [
        "-3386/159",
        "-3386/159"
      ],
      "determinant_interval": [
        "-1871/159",
        "-1871/159"
      ],
      "type": "saddle"
    },
    {
      "x_interval": [
        "148917/4544",
        "1152632/35171"
      ],
      "y_interval": [
        "2559054029913091/105460057797120",
        "17771208612799/732361512480"
      ],
      "trace_interval": [
        "-722556333221579/5822274024216",
        "-104048111628205751/838407459487104"
      ],
      "determinant_interval": [
        "1469151791866618068148957/2200335110627827451904",
        "20595648115746907324943344753/30845901966152550085747341"
      ],
      "type": "hyperbolic_sink"
    }
  ],
  "proof": "Sturm root isolation; polynomial residual identities; exact interval Hurwitz signs",
  "baseline_note": ""
}


==> anc/certificates/positive/N0555.json <==
{
  "schema": "rational_univariate_v1",
  "id": "N0555",
  "models": [
    "E",
    "F"
  ],
  "rho": "1",
  "edge_ids": [
    3,
    13,
    19
  ],
  "inflows": [
    "3/100",
    "1/50"
  ],
  "rates": [
    "101/2",
    "50/103",
    "10100/10609"
  ],
  "loss_rates": [
    "1",
    "1"
  ],
  "parameter": "x",
  "polynomial_ascending": [
    "-2147/1578125",
    "496317/252500",
    "-239621/2525",
    "1"
  ],
  "y_numerator_ascending": [
    "80958/1608425",
    "3879495/79184",
    "-2575/5096"
  ],
  "y_denominator_ascending": [
    "1"
  ],
  "points": [
    {
      "x_interval": [
        "19/26501",
        "14/19527"
      ],
      "y_interval": [
        "1138095886547731/13317373672839600",
        "569048573691803/6658686836419800"
      ],
      "trace_interval": [
        "-18536872468712543/351715253410892",
        "-37073744778290461/703430506821784"
      ],
      "determinant_interval": [
        "393640523820000192217549521953/9043218553876363187047977624",
        "196820301581318585248603978189/4521609276938181593523988812"
      ],
      "type": "hyperbolic_sink"
    },
    {
      "x_interval": [
        "1/50",
        "1/50"
      ],
      "y_interval": [
        "103/100",
        "103/100"
      ],
      "trace_interval": [
        "-5661/103",
        "-5661/103"
      ],
      "determinant_interval": [
        "-4441/103",
        "-4441/103"
      ],
      "type": "saddle"
    },
    {
      "x_interval": [
        "2035053/21449",
        "668705/7048"
      ],
      "y_interval": [
        "27734113048511379/277885385086400",
        "388277583939995181/3890395391209600"
      ],
      "trace_interval": [
        "-179382823000886733/616478038914752",
        "-12813058751677347/44034145636768"
      ],
      "determinant_interval": [
        "2672722642379841824806526942641/587157350219505481556814128",
        "342126536799978932806854369/75160058131754950961152"
      ],
      "type": "hyperbolic_sink"
    }
  ],
  "proof": "Sturm root isolation; polynomial residual identities; exact interval Hurwitz signs",
  "baseline_note": ""
}


==> anc/classification.csv <==
id,m,equal_loss,free_loss,proof_or_certificate,notes
N0000,0,NO,NO,certificates/exclusions.json#N0000; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0001,1,NO,NO,certificates/exclusions.json#N0001; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0002,1,NO,NO,certificates/exclusions.json#N0002; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0003,1,NO,NO,certificates/exclusions.json#N0003; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0004,1,NO,NO,certificates/exclusions.json#N0004; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0005,1,NO,NO,certificates/exclusions.json#N0005; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0006,1,NO,NO,certificates/exclusions.json#N0006; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0007,1,NO,NO,certificates/exclusions.json#N0007; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0008,1,NO,NO,certificates/exclusions.json#N0008; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0009,1,NO,NO,certificates/exclusions.json#N0009; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0010,1,NO,NO,certificates/exclusions.json#N0010; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0011,2,NO,NO,certificates/exclusions.json#N0011; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0012,2,NO,NO,certificates/exclusions.json#N0012; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0013,2,NO,NO,certificates/exclusions.json#N0013; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0014,2,NO,NO,certificates/exclusions.json#N0014; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0015,2,NO,NO,certificates/exclusions.json#N0015; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0016,2,NO,NO,certificates/exclusions.json#N0016; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0017,2,NO,NO,certificates/exclusions.json#N0017; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0018,2,NO,NO,certificates/exclusions.json#N0018; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0019,2,NO,NO,certificates/exclusions.json#N0019; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0020,2,NO,NO,certificates/exclusions.json#N0020; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0021,2,NO,NO,certificates/exclusions.json#N0021; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0022,2,NO,NO,certificates/exclusions.json#N0022; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0023,2,NO,NO,certificates/exclusions.json#N0023; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0024,2,NO,NO,certificates/exclusions.json#N0024; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0025,2,NO,NO,certificates/exclusions.json#N0025; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0026,2,NO,NO,certificates/exclusions.json#N0026; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0027,2,NO,NO,certificates/exclusions.json#N0027; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0028,2,NO,NO,certificates/exclusions.json#N0028; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0029,2,NO,NO,certificates/exclusions.json#N0029; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0030,2,NO,NO,certificates/exclusions.json#N0030; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0031,2,NO,NO,certificates/exclusions.json#N0031; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0032,2,NO,NO,certificates/exclusions.json#N0032; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0033,2,NO,NO,certificates/exclusions.json#N0033; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0034,2,NO,NO,certificates/exclusions.json#N0034; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0035,2,NO,NO,certificates/exclusions.json#N0035; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0036,2,NO,NO,certificates/exclusions.json#N0036; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0037,2,NO,NO,certificates/exclusions.json#N0037; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0038,2,NO,NO,certificates/exclusions.json#N0038; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0039,2,NO,NO,certificates/exclusions.json#N0039; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0040,2,NO,NO,certificates/exclusions.json#N0040; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0041,2,NO,NO,certificates/exclusions.json#N0041; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0042,2,NO,NO,certificates/exclusions.json#N0042; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0043,2,NO,NO,certificates/exclusions.json#N0043; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0044,2,NO,NO,certificates/exclusions.json#N0044; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0045,2,NO,NO,certificates/exclusions.json#N0045; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0046,2,NO,NO,certificates/exclusions.json#N0046; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0047,2,NO,NO,certificates/exclusions.json#N0047; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0048,2,NO,NO,certificates/exclusions.json#N0048; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0049,2,NO,NO,certificates/exclusions.json#N0049; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0050,2,NO,NO,certificates/exclusions.json#N0050; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0051,2,NO,NO,certificates/exclusions.json#N0051; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0052,2,NO,NO,certificates/exclusions.json#N0052; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0053,2,NO,NO,certificates/exclusions.json#N0053; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0054,2,NO,NO,certificates/exclusions.json#N0054; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0055,2,NO,NO,certificates/exclusions.json#N0055; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0056,2,NO,NO,certificates/exclusions.json#N0056; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0057,2,NO,NO,certificates/exclusions.json#N0057; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0058,2,NO,NO,certificates/exclusions.json#N0058; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0059,2,NO,NO,certificates/exclusions.json#N0059; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0060,2,NO,NO,certificates/exclusions.json#N0060; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0061,2,NO,NO,certificates/exclusions.json#N0061; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0062,2,NO,NO,certificates/exclusions.json#N0062; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0063,2,NO,NO,certificates/exclusions.json#N0063; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0064,2,NO,NO,certificates/exclusions.json#N0064; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0065,2,NO,NO,certificates/exclusions.json#N0065; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0066,2,NO,NO,certificates/exclusions.json#N0066; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0067,2,NO,NO,certificates/exclusions.json#N0067; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0068,2,NO,NO,certificates/exclusions.json#N0068; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0069,2,NO,NO,certificates/exclusions.json#N0069; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0070,2,NO,NO,certificates/exclusions.json#N0070; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0071,2,NO,NO,certificates/exclusions.json#N0071; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0072,2,NO,NO,certificates/exclusions.json#N0072; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0073,2,NO,NO,certificates/exclusions.json#N0073; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0074,2,NO,NO,certificates/exclusions.json#N0074; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0075,2,NO,NO,certificates/exclusions.json#N0075; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0076,2,NO,NO,certificates/exclusions.json#N0076; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0077,2,NO,NO,certificates/exclusions.json#N0077; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0078,2,NO,NO,certificates/exclusions.json#N0078; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0079,2,NO,NO,certificates/exclusions.json#N0079; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0080,2,NO,NO,certificates/exclusions.json#N0080; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0081,2,NO,NO,certificates/exclusions.json#N0081; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0082,2,NO,NO,certificates/exclusions.json#N0082; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0083,2,NO,NO,certificates/exclusions.json#N0083; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0084,2,NO,NO,certificates/exclusions.json#N0084; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0085,2,NO,NO,certificates/exclusions.json#N0085; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0086,2,NO,NO,certificates/exclusions.json#N0086; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0087,2,NO,NO,certificates/exclusions.json#N0087; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0088,2,NO,NO,certificates/exclusions.json#N0088; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0089,2,NO,NO,certificates/exclusions.json#N0089; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0090,2,NO,NO,certificates/exclusions.json#N0090; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0091,2,NO,NO,certificates/exclusions.json#N0091; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0092,2,NO,NO,certificates/exclusions.json#N0092; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0093,2,NO,NO,certificates/exclusions.json#N0093; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0094,2,NO,NO,certificates/exclusions.json#N0094; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0095,2,NO,NO,certificates/exclusions.json#N0095; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0096,2,NO,NO,certificates/exclusions.json#N0096; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0097,2,NO,NO,certificates/exclusions.json#N0097; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0098,2,NO,NO,certificates/exclusions.json#N0098; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0099,2,NO,NO,certificates/exclusions.json#N0099; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0100,2,NO,NO,certificates/exclusions.json#N0100; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0101,2,NO,NO,certificates/exclusions.json#N0101; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0102,2,NO,NO,certificates/exclusions.json#N0102; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0103,2,NO,NO,certificates/exclusions.json#N0103; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0104,2,NO,NO,certificates/exclusions.json#N0104; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0105,2,NO,NO,certificates/exclusions.json#N0105; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0106,2,NO,NO,certificates/exclusions.json#N0106; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0107,2,NO,NO,certificates/exclusions.json#N0107; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0108,2,NO,NO,certificates/exclusions.json#N0108; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0109,2,NO,NO,certificates/exclusions.json#N0109; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0110,2,NO,NO,certificates/exclusions.json#N0110; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0111,3,NO,NO,certificates/exclusions.json#N0111; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0112,3,NO,NO,certificates/exclusions.json#N0112; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0113,3,NO,NO,certificates/exclusions.json#N0113; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0114,3,NO,NO,certificates/exclusions.json#N0114; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0115,3,NO,NO,certificates/exclusions.json#N0115; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0116,3,NO,NO,certificates/exclusions.json#N0116; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0117,3,NO,NO,certificates/exclusions.json#N0117; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0118,3,NO,NO,certificates/exclusions.json#N0118; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0119,3,NO,NO,certificates/exclusions.json#N0119; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0120,3,NO,NO,certificates/exclusions.json#N0120; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0121,3,NO,NO,certificates/exclusions.json#N0121; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0122,3,NO,NO,certificates/exclusions.json#N0122; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0123,3,NO,NO,certificates/exclusions.json#N0123; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0124,3,NO,NO,certificates/exclusions.json#N0124; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0125,3,NO,NO,certificates/exclusions.json#N0125; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0126,3,NO,NO,certificates/exclusions.json#N0126; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0127,3,NO,NO,certificates/exclusions.json#N0127; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0128,3,NO,NO,certificates/exclusions.json#N0128; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0129,3,NO,NO,certificates/exclusions.json#N0129; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0130,3,NO,NO,certificates/exclusions.json#N0130; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0131,3,NO,NO,certificates/exclusions.json#N0131; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0132,3,NO,NO,certificates/exclusions.json#N0132; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0133,3,NO,NO,certificates/exclusions.json#N0133; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0134,3,NO,NO,certificates/exclusions.json#N0134; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0135,3,NO,NO,certificates/exclusions.json#N0135; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0136,3,NO,NO,certificates/exclusions.json#N0136; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0137,3,NO,NO,certificates/exclusions.json#N0137; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0138,3,NO,NO,certificates/exclusions.json#N0138; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0139,3,NO,NO,certificates/exclusions.json#N0139; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0140,3,NO,NO,certificates/exclusions.json#N0140; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0141,3,NO,NO,certificates/exclusions.json#N0141; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0142,3,NO,NO,certificates/exclusions.json#N0142; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0143,3,NO,NO,certificates/exclusions.json#N0143; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0144,3,NO,NO,certificates/exclusions.json#N0144; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0145,3,NO,NO,certificates/exclusions.json#N0145; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0146,3,NO,NO,certificates/exclusions.json#N0146; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0147,3,NO,NO,certificates/exclusions.json#N0147; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0148,3,NO,NO,certificates/exclusions.json#N0148; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0149,3,NO,NO,certificates/exclusions.json#N0149; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0150,3,NO,NO,certificates/exclusions.json#N0150; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0151,3,NO,NO,certificates/exclusions.json#N0151; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0152,3,NO,NO,certificates/exclusions.json#N0152; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0153,3,NO,NO,certificates/exclusions.json#N0153; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0154,3,NO,NO,certificates/exclusions.json#N0154; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0155,3,NO,NO,certificates/exclusions.json#N0155; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0156,3,NO,NO,certificates/exclusions.json#N0156; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0157,3,NO,NO,certificates/exclusions.json#N0157; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0158,3,NO,NO,certificates/exclusions.json#N0158; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0159,3,NO,NO,certificates/exclusions.json#N0159; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0160,3,NO,NO,certificates/exclusions.json#N0160; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0161,3,NO,NO,certificates/exclusions.json#N0161; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0162,3,NO,NO,certificates/exclusions.json#N0162; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0163,3,NO,NO,certificates/exclusions.json#N0163; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0164,3,NO,NO,certificates/exclusions.json#N0164; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0165,3,NO,NO,certificates/exclusions.json#N0165; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0166,3,NO,NO,certificates/exclusions.json#N0166; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0167,3,NO,NO,certificates/exclusions.json#N0167; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0168,3,NO,NO,certificates/exclusions.json#N0168; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0169,3,NO,NO,certificates/exclusions.json#N0169; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0170,3,NO,NO,certificates/exclusions.json#N0170; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0171,3,NO,NO,certificates/exclusions.json#N0171; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0172,3,NO,NO,certificates/exclusions.json#N0172; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0173,3,NO,NO,certificates/exclusions.json#N0173; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0174,3,NO,NO,certificates/exclusions.json#N0174; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0175,3,NO,NO,certificates/exclusions.json#N0175; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0176,3,NO,NO,certificates/exclusions.json#N0176; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0177,3,NO,NO,certificates/exclusions.json#N0177; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0178,3,NO,NO,certificates/exclusions.json#N0178; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0179,3,NO,NO,certificates/exclusions.json#N0179; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0180,3,NO,NO,certificates/exclusions.json#N0180; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0181,3,NO,NO,certificates/exclusions.json#N0181; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0182,3,NO,NO,certificates/exclusions.json#N0182; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0183,3,NO,NO,certificates/exclusions.json#N0183; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0184,3,NO,NO,certificates/exclusions.json#N0184; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0185,3,NO,NO,certificates/exclusions.json#N0185; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0186,3,NO,NO,certificates/exclusions.json#N0186; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0187,3,NO,NO,certificates/exclusions.json#N0187; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0188,3,NO,NO,certificates/exclusions.json#N0188; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0189,3,NO,NO,certificates/exclusions.json#N0189; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0190,3,NO,NO,certificates/exclusions.json#N0190; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0191,3,NO,NO,certificates/exclusions.json#N0191; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0192,3,NO,NO,certificates/exclusions.json#N0192; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0193,3,NO,NO,certificates/exclusions.json#N0193; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0194,3,NO,NO,certificates/exclusions.json#N0194; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0195,3,NO,NO,certificates/exclusions.json#N0195; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0196,3,NO,NO,certificates/exclusions.json#N0196; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0197,3,NO,NO,certificates/exclusions.json#N0197; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0198,3,NO,NO,certificates/exclusions.json#N0198; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0199,3,NO,NO,certificates/exclusions.json#N0199; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0200,3,NO,NO,certificates/exclusions.json#N0200; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0201,3,NO,NO,certificates/exclusions.json#N0201; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0202,3,NO,NO,certificates/exclusions.json#N0202; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0203,3,NO,NO,certificates/exclusions.json#N0203; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0204,3,NO,NO,certificates/exclusions.json#N0204; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0205,3,NO,NO,certificates/exclusions.json#N0205; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0206,3,NO,NO,certificates/exclusions.json#N0206; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0207,3,NO,NO,certificates/exclusions.json#N0207; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0208,3,NO,NO,certificates/exclusions.json#N0208; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0209,3,NO,NO,certificates/exclusions.json#N0209; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0210,3,NO,NO,certificates/exclusions.json#N0210; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0211,3,NO,NO,certificates/exclusions.json#N0211; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0212,3,NO,NO,certificates/exclusions.json#N0212; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0213,3,NO,NO,certificates/exclusions.json#N0213; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0214,3,NO,NO,certificates/exclusions.json#N0214; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0215,3,NO,NO,certificates/exclusions.json#N0215; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0216,3,NO,NO,certificates/exclusions.json#N0216; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0217,3,NO,NO,certificates/exclusions.json#N0217; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0218,3,NO,NO,certificates/exclusions.json#N0218; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0219,3,NO,NO,certificates/exclusions.json#N0219; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0220,3,NO,NO,certificates/exclusions.json#N0220; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0221,3,NO,NO,certificates/exclusions.json#N0221; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0222,3,NO,NO,certificates/exclusions.json#N0222; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0223,3,NO,NO,certificates/exclusions.json#N0223; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0224,3,NO,NO,certificates/exclusions.json#N0224; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0225,3,NO,NO,certificates/exclusions.json#N0225; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0226,3,NO,NO,certificates/exclusions.json#N0226; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0227,3,NO,NO,certificates/exclusions.json#N0227; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0228,3,NO,NO,certificates/exclusions.json#N0228; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0229,3,NO,NO,certificates/exclusions.json#N0229; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0230,3,NO,NO,certificates/exclusions.json#N0230; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0231,3,NO,NO,certificates/exclusions.json#N0231; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0232,3,NO,NO,certificates/exclusions.json#N0232; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0233,3,NO,NO,certificates/exclusions.json#N0233; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0234,3,NO,NO,certificates/exclusions.json#N0234; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0235,3,NO,NO,certificates/exclusions.json#N0235; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0236,3,NO,NO,certificates/exclusions.json#N0236; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0237,3,NO,NO,certificates/exclusions.json#N0237; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0238,3,NO,NO,certificates/exclusions.json#N0238; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0239,3,NO,NO,certificates/exclusions.json#N0239; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0240,3,NO,NO,certificates/exclusions.json#N0240; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0241,3,NO,NO,certificates/exclusions.json#N0241; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0242,3,NO,NO,certificates/exclusions.json#N0242; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0243,3,NO,NO,certificates/exclusions.json#N0243; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0244,3,NO,NO,certificates/exclusions.json#N0244; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0245,3,NO,NO,certificates/exclusions.json#N0245; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0246,3,NO,NO,certificates/exclusions.json#N0246; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0247,3,NO,NO,certificates/exclusions.json#N0247; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0248,3,NO,NO,certificates/exclusions.json#N0248; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0249,3,NO,NO,certificates/exclusions.json#N0249; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0250,3,NO,NO,certificates/exclusions.json#N0250; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0251,3,NO,NO,certificates/exclusions.json#N0251; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0252,3,NO,NO,certificates/exclusions.json#N0252; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0253,3,NO,NO,certificates/exclusions.json#N0253; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0254,3,NO,NO,certificates/exclusions.json#N0254; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0255,3,NO,NO,certificates/exclusions.json#N0255; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0256,3,NO,NO,certificates/exclusions.json#N0256; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0257,3,NO,NO,certificates/exclusions.json#N0257; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0258,3,NO,NO,certificates/exclusions.json#N0258; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0259,3,NO,NO,certificates/exclusions.json#N0259; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0260,3,NO,NO,certificates/exclusions.json#N0260; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0261,3,NO,NO,certificates/exclusions.json#N0261; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0262,3,NO,NO,certificates/exclusions.json#N0262; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0263,3,NO,NO,certificates/exclusions.json#N0263; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0264,3,NO,NO,certificates/exclusions.json#N0264; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0265,3,NO,NO,certificates/exclusions.json#N0265; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0266,3,NO,NO,certificates/exclusions.json#N0266; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0267,3,NO,NO,certificates/exclusions.json#N0267; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0268,3,NO,NO,certificates/exclusions.json#N0268; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0269,3,NO,NO,certificates/exclusions.json#N0269; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0270,3,NO,NO,certificates/exclusions.json#N0270; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0271,3,NO,NO,certificates/exclusions.json#N0271; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0272,3,NO,NO,certificates/exclusions.json#N0272; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0273,3,NO,NO,certificates/exclusions.json#N0273; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0274,3,NO,NO,certificates/exclusions.json#N0274; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0275,3,NO,NO,certificates/exclusions.json#N0275; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0276,3,NO,NO,certificates/exclusions.json#N0276; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0277,3,NO,NO,certificates/exclusions.json#N0277; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0278,3,NO,NO,certificates/exclusions.json#N0278; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0279,3,NO,NO,certificates/exclusions.json#N0279; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0280,3,NO,NO,certificates/exclusions.json#N0280; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0281,3,NO,NO,certificates/exclusions.json#N0281; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0282,3,NO,NO,certificates/exclusions.json#N0282; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0283,3,NO,NO,certificates/exclusions.json#N0283; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0284,3,NO,NO,certificates/exclusions.json#N0284; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0285,3,NO,NO,certificates/exclusions.json#N0285; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0286,3,NO,NO,certificates/exclusions.json#N0286; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0287,3,NO,NO,certificates/exclusions.json#N0287; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0288,3,NO,NO,certificates/exclusions.json#N0288; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0289,3,NO,NO,certificates/exclusions.json#N0289; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0290,3,NO,NO,certificates/exclusions.json#N0290; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0291,3,NO,NO,certificates/exclusions.json#N0291; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0292,3,NO,NO,certificates/exclusions.json#N0292; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0293,3,NO,NO,certificates/exclusions.json#N0293; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0294,3,NO,NO,certificates/exclusions.json#N0294; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0295,3,NO,NO,certificates/exclusions.json#N0295; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0296,3,NO,NO,certificates/exclusions.json#N0296; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0297,3,NO,NO,certificates/exclusions.json#N0297; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0298,3,NO,NO,certificates/exclusions.json#N0298; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0299,3,NO,NO,certificates/exclusions.json#N0299; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0300,3,NO,NO,certificates/exclusions.json#N0300; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0301,3,NO,NO,certificates/exclusions.json#N0301; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0302,3,NO,NO,certificates/exclusions.json#N0302; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0303,3,NO,NO,certificates/exclusions.json#N0303; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0304,3,NO,NO,certificates/exclusions.json#N0304; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0305,3,NO,NO,certificates/exclusions.json#N0305; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0306,3,NO,NO,certificates/exclusions.json#N0306; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0307,3,NO,NO,certificates/exclusions.json#N0307; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0308,3,NO,NO,certificates/exclusions.json#N0308; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0309,3,NO,NO,certificates/exclusions.json#N0309; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0310,3,NO,NO,certificates/exclusions.json#N0310; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0311,3,NO,NO,certificates/exclusions.json#N0311; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0312,3,NO,NO,certificates/exclusions.json#N0312; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0313,3,NO,NO,certificates/exclusions.json#N0313; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0314,3,NO,NO,certificates/exclusions.json#N0314; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0315,3,NO,NO,certificates/exclusions.json#N0315; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0316,3,NO,NO,certificates/exclusions.json#N0316; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0317,3,NO,NO,certificates/exclusions.json#N0317; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0318,3,NO,NO,certificates/exclusions.json#N0318; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0319,3,NO,NO,certificates/exclusions.json#N0319; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0320,3,NO,NO,certificates/exclusions.json#N0320; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0321,3,NO,NO,certificates/exclusions.json#N0321; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0322,3,NO,NO,certificates/exclusions.json#N0322; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0323,3,NO,NO,certificates/exclusions.json#N0323; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0324,3,NO,NO,certificates/exclusions.json#N0324; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0325,3,NO,NO,certificates/exclusions.json#N0325; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0326,3,NO,NO,certificates/exclusions.json#N0326; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0327,3,NO,NO,certificates/exclusions.json#N0327; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0328,3,NO,NO,certificates/exclusions.json#N0328; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0329,3,NO,NO,certificates/exclusions.json#N0329; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0330,3,NO,NO,certificates/exclusions.json#N0330; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0331,3,NO,NO,certificates/exclusions.json#N0331; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0332,3,NO,NO,certificates/exclusions.json#N0332; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0333,3,NO,NO,certificates/exclusions.json#N0333; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0334,3,NO,NO,certificates/exclusions.json#N0334; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0335,3,NO,NO,certificates/exclusions.json#N0335; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0336,3,NO,NO,certificates/exclusions.json#N0336; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0337,3,NO,NO,certificates/exclusions.json#N0337; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0338,3,NO,NO,certificates/exclusions.json#N0338; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0339,3,NO,NO,certificates/exclusions.json#N0339; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0340,3,NO,NO,certificates/exclusions.json#N0340; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0341,3,NO,NO,certificates/exclusions.json#N0341; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0342,3,NO,NO,certificates/exclusions.json#N0342; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0343,3,NO,NO,certificates/exclusions.json#N0343; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0344,3,NO,NO,certificates/exclusions.json#N0344; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0345,3,NO,NO,certificates/exclusions.json#N0345; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0346,3,NO,NO,certificates/exclusions.json#N0346; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0347,3,NO,NO,certificates/exclusions.json#N0347; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0348,3,NO,NO,certificates/exclusions.json#N0348; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0349,3,NO,NO,certificates/exclusions.json#N0349; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0350,3,NO,NO,certificates/exclusions.json#N0350; proofs/exclusions.md#flux,All-parameter F exclusion: FLUX; E subset F
N0351,3,NO,NO,certificates/exclusions.json#N0351; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0352,3,NO,NO,certificates/exclusions.json#N0352; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0353,3,NO,NO,certificates/exclusions.json#N0353; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0354,3,NO,NO,certificates/exclusions.json#N0354; proofs/exclusions.md#flux,All-parameter F exclusion: FLUX; E subset F
N0355,3,NO,NO,certificates/exclusions.json#N0355; proofs/exclusions.md#flux,All-parameter F exclusion: FLUX; E subset F
N0356,3,NO,NO,certificates/exclusions.json#N0356; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0357,3,NO,NO,certificates/exclusions.json#N0357; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0358,3,NO,NO,certificates/exclusions.json#N0358; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0359,3,NO,NO,certificates/exclusions.json#N0359; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0360,3,NO,NO,certificates/exclusions.json#N0360; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0361,3,NO,NO,certificates/exclusions.json#N0361; proofs/exclusions.md#flux,All-parameter F exclusion: FLUX; E subset F
N0362,3,NO,NO,certificates/exclusions.json#N0362; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0363,3,NO,NO,certificates/exclusions.json#N0363; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0364,3,NO,NO,certificates/exclusions.json#N0364; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0365,3,NO,NO,certificates/exclusions.json#N0365; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0366,3,NO,NO,certificates/exclusions.json#N0366; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0367,3,NO,NO,certificates/exclusions.json#N0367; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0368,3,NO,NO,certificates/exclusions.json#N0368; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0369,3,NO,NO,certificates/exclusions.json#N0369; proofs/exclusions.md#flux,All-parameter F exclusion: FLUX; E subset F
N0370,3,NO,NO,certificates/exclusions.json#N0370; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0371,3,NO,NO,certificates/exclusions.json#N0371; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0372,3,NO,NO,certificates/exclusions.json#N0372; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0373,3,NO,NO,certificates/exclusions.json#N0373; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0374,3,NO,NO,certificates/exclusions.json#N0374; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0375,3,NO,NO,certificates/exclusions.json#N0375; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0376,3,NO,NO,certificates/exclusions.json#N0376; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0377,3,NO,NO,certificates/exclusions.json#N0377; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0378,3,NO,NO,certificates/exclusions.json#N0378; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0379,3,NO,NO,certificates/exclusions.json#N0379; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0380,3,NO,NO,certificates/exclusions.json#N0380; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0381,3,NO,NO,certificates/exclusions.json#N0381; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0382,3,NO,NO,certificates/exclusions.json#N0382; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0383,3,NO,NO,certificates/exclusions.json#N0383; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0384,3,NO,NO,certificates/exclusions.json#N0384; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0385,3,NO,NO,certificates/exclusions.json#N0385; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0386,3,NO,NO,certificates/exclusions.json#N0386; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0387,3,NO,NO,certificates/exclusions.json#N0387; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0388,3,NO,NO,certificates/exclusions.json#N0388; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0389,3,NO,NO,certificates/exclusions.json#N0389; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0390,3,NO,NO,certificates/exclusions.json#N0390; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0391,3,NO,NO,certificates/exclusions.json#N0391; proofs/exclusions.md#flux,All-parameter F exclusion: FLUX; E subset F
N0392,3,NO,NO,certificates/exclusions.json#N0392; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0393,3,NO,NO,certificates/exclusions.json#N0393; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0394,3,NO,NO,certificates/exclusions.json#N0394; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0395,3,NO,NO,certificates/exclusions.json#N0395; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0396,3,NO,NO,certificates/exclusions.json#N0396; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0397,3,NO,NO,certificates/exclusions.json#N0397; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0398,3,NO,NO,certificates/exclusions.json#N0398; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0399,3,NO,NO,certificates/exclusions.json#N0399; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0400,3,NO,NO,certificates/exclusions.json#N0400; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0401,3,NO,NO,certificates/exclusions.json#N0401; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0402,3,NO,NO,certificates/exclusions.json#N0402; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0403,3,NO,NO,certificates/exclusions.json#N0403; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0404,3,NO,NO,certificates/exclusions.json#N0404; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0405,3,NO,NO,certificates/exclusions.json#N0405; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0406,3,NO,NO,certificates/exclusions.json#N0406; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0407,3,NO,NO,certificates/exclusions.json#N0407; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0408,3,NO,NO,certificates/exclusions.json#N0408; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0409,3,NO,NO,certificates/exclusions.json#N0409; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0410,3,NO,NO,certificates/exclusions.json#N0410; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0411,3,NO,NO,certificates/exclusions.json#N0411; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0412,3,NO,NO,certificates/exclusions.json#N0412; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0413,3,NO,NO,certificates/exclusions.json#N0413; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0414,3,NO,NO,certificates/exclusions.json#N0414; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0415,3,NO,NO,certificates/exclusions.json#N0415; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0416,3,NO,NO,certificates/exclusions.json#N0416; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0417,3,NO,NO,certificates/exclusions.json#N0417; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0418,3,NO,NO,certificates/exclusions.json#N0418; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0419,3,NO,NO,certificates/exclusions.json#N0419; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0420,3,NO,NO,certificates/exclusions.json#N0420; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0421,3,NO,NO,certificates/exclusions.json#N0421; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0422,3,NO,NO,certificates/exclusions.json#N0422; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0423,3,NO,NO,certificates/exclusions.json#N0423; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0424,3,NO,NO,certificates/exclusions.json#N0424; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0425,3,NO,NO,certificates/exclusions.json#N0425; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0426,3,NO,NO,certificates/exclusions.json#N0426; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0427,3,NO,NO,certificates/exclusions.json#N0427; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0428,3,NO,NO,certificates/exclusions.json#N0428; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0429,3,NO,NO,certificates/exclusions.json#N0429; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0430,3,NO,NO,certificates/exclusions.json#N0430; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0431,3,NO,NO,certificates/exclusions.json#N0431; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0432,3,NO,NO,certificates/exclusions.json#N0432; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0433,3,NO,NO,certificates/exclusions.json#N0433; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0434,3,NO,NO,certificates/exclusions.json#N0434; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0435,3,NO,NO,certificates/exclusions.json#N0435; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0436,3,NO,NO,certificates/exclusions.json#N0436; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0437,3,NO,NO,certificates/exclusions.json#N0437; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0438,3,YES,YES,certificates/positive/N0438.json,Exact witness at rho=1; deletion-minimal
N0439,3,NO,NO,certificates/exclusions.json#N0439; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0440,3,YES,YES,certificates/positive/N0440.json,Exact witness at rho=1; deletion-minimal
N0441,3,NO,NO,certificates/exclusions.json#N0441; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0442,3,YES,YES,certificates/positive/N0442.json,Exact witness at rho=1; deletion-minimal
N0443,3,YES,YES,certificates/positive/N0443.json,Exact witness at rho=1; deletion-minimal
N0444,3,NO,NO,certificates/exclusions.json#N0444; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0445,3,NO,NO,certificates/exclusions.json#N0445; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0446,3,NO,NO,certificates/exclusions.json#N0446; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0447,3,NO,NO,certificates/exclusions.json#N0447; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0448,3,YES,YES,certificates/positive/N0448.json,Exact witness at rho=1; deletion-minimal
N0449,3,NO,NO,certificates/exclusions.json#N0449; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0450,3,YES,YES,certificates/positive/N0450.json,Exact witness at rho=1; deletion-minimal
N0451,3,NO,NO,certificates/exclusions.json#N0451; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0452,3,YES,YES,certificates/positive/N0452.json,Exact witness at rho=1; deletion-minimal
N0453,3,YES,YES,certificates/positive/N0453.json,Exact witness at rho=1; deletion-minimal
N0454,3,NO,NO,certificates/exclusions.json#N0454; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0455,3,NO,NO,certificates/exclusions.json#N0455; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0456,3,NO,NO,certificates/exclusions.json#N0456; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0457,3,NO,NO,certificates/exclusions.json#N0457; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0458,3,NO,NO,certificates/exclusions.json#N0458; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0459,3,YES,YES,certificates/positive/N0459.json,Exact witness at rho=1; deletion-minimal
N0460,3,NO,NO,certificates/exclusions.json#N0460; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0461,3,NO,NO,certificates/exclusions.json#N0461; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0462,3,NO,NO,certificates/exclusions.json#N0462; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0463,3,NO,NO,certificates/exclusions.json#N0463; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0464,3,NO,NO,certificates/exclusions.json#N0464; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0465,3,NO,NO,certificates/exclusions.json#N0465; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0466,3,NO,NO,certificates/exclusions.json#N0466; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0467,3,YES,YES,certificates/positive/N0467.json,Exact witness at rho=1; deletion-minimal
N0468,3,NO,NO,certificates/exclusions.json#N0468; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0469,3,NO,NO,certificates/exclusions.json#N0469; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0470,3,NO,NO,certificates/exclusions.json#N0470; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0471,3,NO,NO,certificates/exclusions.json#N0471; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0472,3,NO,NO,certificates/exclusions.json#N0472; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0473,3,NO,NO,certificates/exclusions.json#N0473; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0474,3,YES,YES,certificates/positive/N0474.json,Exact witness at rho=1; deletion-minimal
N0475,3,NO,NO,certificates/exclusions.json#N0475; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0476,3,YES,YES,certificates/positive/N0476.json,Exact witness at rho=1; deletion-minimal
N0477,3,YES,YES,certificates/positive/N0477.json,Exact witness at rho=1; deletion-minimal
N0478,3,NO,NO,certificates/exclusions.json#N0478; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0479,3,NO,NO,certificates/exclusions.json#N0479; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0480,3,YES,YES,certificates/positive/N0480.json,Exact witness at rho=1; deletion-minimal
N0481,3,NO,NO,certificates/exclusions.json#N0481; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0482,3,YES,YES,certificates/positive/N0482.json,Exact witness at rho=1; deletion-minimal
N0483,3,YES,YES,certificates/positive/N0483.json,Exact witness at rho=1; deletion-minimal
N0484,3,NO,NO,certificates/exclusions.json#N0484; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0485,3,NO,NO,certificates/exclusions.json#N0485; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0486,3,NO,NO,certificates/exclusions.json#N0486; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0487,3,NO,NO,certificates/exclusions.json#N0487; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0488,3,NO,NO,certificates/exclusions.json#N0488; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0489,3,YES,YES,certificates/positive/N0489.json,Exact witness at rho=1; deletion-minimal
N0490,3,NO,NO,certificates/exclusions.json#N0490; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0491,3,NO,NO,certificates/exclusions.json#N0491; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0492,3,NO,NO,certificates/exclusions.json#N0492; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0493,3,NO,NO,certificates/exclusions.json#N0493; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0494,3,NO,NO,certificates/exclusions.json#N0494; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0495,3,NO,NO,certificates/exclusions.json#N0495; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0496,3,NO,NO,certificates/exclusions.json#N0496; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0497,3,NO,NO,certificates/exclusions.json#N0497; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0498,3,NO,NO,certificates/exclusions.json#N0498; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0499,3,NO,NO,certificates/exclusions.json#N0499; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0500,3,NO,NO,certificates/exclusions.json#N0500; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0501,3,NO,NO,certificates/exclusions.json#N0501; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0502,3,NO,NO,certificates/exclusions.json#N0502; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0503,3,NO,NO,certificates/exclusions.json#N0503; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0504,3,NO,NO,certificates/exclusions.json#N0504; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0505,3,NO,NO,certificates/exclusions.json#N0505; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0506,3,NO,NO,certificates/exclusions.json#N0506; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0507,3,NO,NO,certificates/exclusions.json#N0507; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0508,3,NO,NO,certificates/exclusions.json#N0508; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0509,3,NO,NO,certificates/exclusions.json#N0509; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0510,3,YES,YES,certificates/positive/N0510.json,Exact witness at rho=1; deletion-minimal
N0511,3,NO,NO,certificates/exclusions.json#N0511; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0512,3,NO,NO,certificates/exclusions.json#N0512; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0513,3,NO,NO,certificates/exclusions.json#N0513; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0514,3,YES,YES,certificates/positive/N0514.json,Exact witness at rho=1; deletion-minimal
N0515,3,YES,YES,certificates/positive/N0515.json,Exact witness at rho=1; deletion-minimal
N0516,3,NO,NO,certificates/exclusions.json#N0516; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0517,3,NO,NO,certificates/exclusions.json#N0517; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0518,3,NO,NO,certificates/exclusions.json#N0518; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0519,3,NO,NO,certificates/exclusions.json#N0519; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0520,3,YES,YES,certificates/positive/N0520.json,Exact witness at rho=1; deletion-minimal
N0521,3,NO,NO,certificates/exclusions.json#N0521; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0522,3,NO,NO,certificates/exclusions.json#N0522; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0523,3,NO,NO,certificates/exclusions.json#N0523; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0524,3,YES,YES,certificates/positive/N0524.json,Exact witness at rho=1; deletion-minimal
N0525,3,YES,YES,certificates/positive/N0525.json,Exact witness at rho=1; deletion-minimal
N0526,3,NO,NO,certificates/exclusions.json#N0526; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0527,3,NO,NO,certificates/exclusions.json#N0527; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0528,3,NO,NO,certificates/exclusions.json#N0528; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0529,3,NO,NO,certificates/exclusions.json#N0529; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0530,3,NO,NO,certificates/exclusions.json#N0530; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0531,3,NO,NO,certificates/exclusions.json#N0531; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0532,3,NO,NO,certificates/exclusions.json#N0532; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0533,3,NO,NO,certificates/exclusions.json#N0533; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0534,3,NO,NO,certificates/exclusions.json#N0534; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0535,3,NO,NO,certificates/exclusions.json#N0535; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0536,3,NO,NO,certificates/exclusions.json#N0536; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0537,3,NO,NO,certificates/exclusions.json#N0537; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0538,3,NO,NO,certificates/exclusions.json#N0538; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0539,3,NO,NO,certificates/exclusions.json#N0539; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0540,3,NO,NO,certificates/exclusions.json#N0540; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0541,3,NO,NO,certificates/exclusions.json#N0541; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0542,3,NO,NO,certificates/exclusions.json#N0542; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0543,3,NO,NO,certificates/exclusions.json#N0543; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0544,3,NO,NO,certificates/exclusions.json#N0544; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0545,3,NO,NO,certificates/exclusions.json#N0545; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0546,3,NO,NO,certificates/exclusions.json#N0546; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0547,3,NO,NO,certificates/exclusions.json#N0547; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0548,3,YES,YES,certificates/positive/N0548.json,Exact witness at rho=1; deletion-minimal
N0549,3,YES,YES,certificates/positive/N0549.json,Exact witness at rho=1; deletion-minimal
N0550,3,NO,NO,certificates/exclusions.json#N0550; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0551,3,NO,NO,certificates/exclusions.json#N0551; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0552,3,NO,NO,certificates/exclusions.json#N0552; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0553,3,NO,NO,certificates/exclusions.json#N0553; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0554,3,YES,YES,certificates/positive/N0554.json,Exact witness at rho=1; deletion-minimal
N0555,3,YES,YES,certificates/positive/N0555.json,Exact witness at rho=1; deletion-minimal
N0556,3,NO,NO,certificates/exclusions.json#N0556; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0557,3,NO,NO,certificates/exclusions.json#N0557; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0558,3,NO,NO,certificates/exclusions.json#N0558; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0559,3,NO,NO,certificates/exclusions.json#N0559; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0560,3,NO,NO,certificates/exclusions.json#N0560; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0561,3,NO,NO,certificates/exclusions.json#N0561; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0562,3,NO,NO,certificates/exclusions.json#N0562; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0563,3,NO,NO,certificates/exclusions.json#N0563; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0564,3,NO,NO,certificates/exclusions.json#N0564; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0565,3,NO,NO,certificates/exclusions.json#N0565; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0566,3,NO,NO,certificates/exclusions.json#N0566; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0567,3,NO,NO,certificates/exclusions.json#N0567; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0568,3,NO,NO,certificates/exclusions.json#N0568; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0569,3,NO,NO,certificates/exclusions.json#N0569; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0570,3,NO,NO,certificates/exclusions.json#N0570; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0571,3,NO,NO,certificates/exclusions.json#N0571; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0572,3,NO,NO,certificates/exclusions.json#N0572; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0573,3,NO,NO,certificates/exclusions.json#N0573; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0574,3,NO,NO,certificates/exclusions.json#N0574; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0575,3,NO,NO,certificates/exclusions.json#N0575; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0576,3,NO,NO,certificates/exclusions.json#N0576; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0577,3,NO,NO,certificates/exclusions.json#N0577; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0578,3,NO,NO,certificates/exclusions.json#N0578; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0579,3,NO,NO,certificates/exclusions.json#N0579; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0580,3,NO,NO,certificates/exclusions.json#N0580; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0581,3,NO,NO,certificates/exclusions.json#N0581; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0582,3,NO,NO,certificates/exclusions.json#N0582; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0583,3,NO,NO,certificates/exclusions.json#N0583; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0584,3,NO,NO,certificates/exclusions.json#N0584; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0585,3,NO,NO,certificates/exclusions.json#N0585; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0586,3,NO,NO,certificates/exclusions.json#N0586; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0587,3,NO,NO,certificates/exclusions.json#N0587; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0588,3,NO,NO,certificates/exclusions.json#N0588; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0589,3,NO,NO,certificates/exclusions.json#N0589; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0590,3,NO,NO,certificates/exclusions.json#N0590; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0591,3,NO,NO,certificates/exclusions.json#N0591; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0592,3,NO,NO,certificates/exclusions.json#N0592; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0593,3,NO,NO,certificates/exclusions.json#N0593; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0594,3,NO,NO,certificates/exclusions.json#N0594; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0595,3,NO,NO,certificates/exclusions.json#N0595; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0596,3,NO,NO,certificates/exclusions.json#N0596; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0597,3,NO,NO,certificates/exclusions.json#N0597; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0598,3,NO,NO,certificates/exclusions.json#N0598; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0599,3,NO,NO,certificates/exclusions.json#N0599; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0600,3,NO,NO,certificates/exclusions.json#N0600; proofs/exclusions.md#flux,All-parameter F exclusion: FLUX; E subset F
N0601,3,NO,NO,certificates/exclusions.json#N0601; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0602,3,NO,NO,certificates/exclusions.json#N0602; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0603,3,NO,NO,certificates/exclusions.json#N0603; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0604,3,NO,NO,certificates/exclusions.json#N0604; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0605,3,NO,NO,certificates/exclusions.json#N0605; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0606,3,NO,NO,certificates/exclusions.json#N0606; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0607,3,NO,NO,certificates/exclusions.json#N0607; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0608,3,NO,NO,certificates/exclusions.json#N0608; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0609,3,NO,NO,certificates/exclusions.json#N0609; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0610,3,NO,NO,certificates/exclusions.json#N0610; proofs/exclusions.md#flux,All-parameter F exclusion: FLUX; E subset F
N0611,3,NO,NO,certificates/exclusions.json#N0611; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0612,3,NO,NO,certificates/exclusions.json#N0612; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0613,3,NO,NO,certificates/exclusions.json#N0613; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0614,3,NO,NO,certificates/exclusions.json#N0614; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0615,3,NO,NO,certificates/exclusions.json#N0615; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0616,3,NO,NO,certificates/exclusions.json#N0616; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0617,3,NO,NO,certificates/exclusions.json#N0617; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0618,3,NO,NO,certificates/exclusions.json#N0618; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0619,3,NO,NO,certificates/exclusions.json#N0619; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0620,3,NO,NO,certificates/exclusions.json#N0620; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0621,3,NO,NO,certificates/exclusions.json#N0621; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0622,3,NO,NO,certificates/exclusions.json#N0622; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0623,3,NO,NO,certificates/exclusions.json#N0623; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0624,3,NO,NO,certificates/exclusions.json#N0624; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0625,3,NO,NO,certificates/exclusions.json#N0625; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0626,3,NO,NO,certificates/exclusions.json#N0626; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0627,3,NO,NO,certificates/exclusions.json#N0627; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0628,3,NO,NO,certificates/exclusions.json#N0628; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0629,3,NO,NO,certificates/exclusions.json#N0629; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0630,3,NO,NO,certificates/exclusions.json#N0630; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0631,3,NO,NO,certificates/exclusions.json#N0631; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0632,3,NO,NO,certificates/exclusions.json#N0632; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0633,3,NO,NO,certificates/exclusions.json#N0633; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0634,3,NO,NO,certificates/exclusions.json#N0634; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0635,3,NO,NO,certificates/exclusions.json#N0635; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0636,3,NO,NO,certificates/exclusions.json#N0636; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0637,3,NO,NO,certificates/exclusions.json#N0637; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0638,3,NO,NO,certificates/exclusions.json#N0638; proofs/exclusions.md#flux,All-parameter F exclusion: FLUX; E subset F
N0639,3,NO,NO,certificates/exclusions.json#N0639; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0640,3,NO,NO,certificates/exclusions.json#N0640; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0641,3,NO,NO,certificates/exclusions.json#N0641; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0642,3,NO,NO,certificates/exclusions.json#N0642; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0643,3,NO,NO,certificates/exclusions.json#N0643; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0644,3,NO,NO,certificates/exclusions.json#N0644; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0645,3,NO,NO,certificates/exclusions.json#N0645; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0646,3,NO,NO,certificates/exclusions.json#N0646; proofs/exclusions.md#flux,All-parameter F exclusion: FLUX; E subset F
N0647,3,NO,NO,certificates/exclusions.json#N0647; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0648,3,NO,NO,certificates/exclusions.json#N0648; proofs/exclusions.md#flux,All-parameter F exclusion: FLUX; E subset F
N0649,3,NO,NO,certificates/exclusions.json#N0649; proofs/exclusions.md#flux,All-parameter F exclusion: FLUX; E subset F
N0650,3,NO,NO,certificates/exclusions.json#N0650; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0651,3,NO,NO,certificates/exclusions.json#N0651; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0652,3,NO,NO,certificates/exclusions.json#N0652; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0653,3,NO,NO,certificates/exclusions.json#N0653; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0654,3,NO,NO,certificates/exclusions.json#N0654; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0655,3,NO,NO,certificates/exclusions.json#N0655; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0656,3,NO,NO,certificates/exclusions.json#N0656; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0657,3,NO,NO,certificates/exclusions.json#N0657; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0658,3,NO,NO,certificates/exclusions.json#N0658; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0659,3,NO,NO,certificates/exclusions.json#N0659; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0660,3,NO,NO,certificates/exclusions.json#N0660; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0661,3,NO,NO,certificates/exclusions.json#N0661; proofs/exclusions.md#flux,All-parameter F exclusion: FLUX; E subset F
N0662,3,NO,NO,certificates/exclusions.json#N0662; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0663,3,NO,NO,certificates/exclusions.json#N0663; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0664,3,NO,NO,certificates/exclusions.json#N0664; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0665,3,NO,NO,certificates/exclusions.json#N0665; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0666,3,NO,NO,certificates/exclusions.json#N0666; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0667,3,NO,NO,certificates/exclusions.json#N0667; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0668,3,NO,NO,certificates/exclusions.json#N0668; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0669,3,NO,NO,certificates/exclusions.json#N0669; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0670,3,NO,NO,certificates/exclusions.json#N0670; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0671,3,NO,NO,certificates/exclusions.json#N0671; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0672,3,NO,NO,certificates/exclusions.json#N0672; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0673,3,NO,NO,certificates/exclusions.json#N0673; proofs/exclusions.md#flux,All-parameter F exclusion: FLUX; E subset F
N0674,3,NO,NO,certificates/exclusions.json#N0674; proofs/exclusions.md#jac,All-parameter F exclusion: JAC; E subset F
N0675,3,NO,NO,certificates/exclusions.json#N0675; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0676,3,NO,NO,certificates/exclusions.json#N0676; proofs/exclusions.md#div,All-parameter F exclusion: DIV; E subset F
N0677,3,NO,NO,certificates/exclusions.json#N0677; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0678,3,NO,NO,certificates/exclusions.json#N0678; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0679,3,NO,NO,certificates/exclusions.json#N0679; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F
N0680,3,NO,NO,certificates/exclusions.json#N0680; proofs/exclusions.md#root,All-parameter F exclusion: ROOT; E subset F


==> anc/data/catalogue.json <==
[
  {
    "id": "N0000",
    "m": 0,
    "edge_ids": [],
    "reactions": []
  },
  {
    "id": "N0001",
    "m": 1,
    "edge_ids": [
      0
    ],
    "reactions": [
      "X -> Y"
    ]
  },
  {
    "id": "N0002",
    "m": 1,
    "edge_ids": [
      1
    ],
    "reactions": [
      "X -> 2X"
    ]
  },
  {
    "id": "N0003",
    "m": 1,
    "edge_ids": [
      2
    ],
    "reactions": [
      "X -> X+Y"
    ]
  },
  {
    "id": "N0004",
    "m": 1,
    "edge_ids": [
      3
    ],
    "reactions": [
      "X -> 2Y"
    ]
  },
  {
    "id": "N0005",
    "m": 1,
    "edge_ids": [
      8
    ],
    "reactions": [
      "2X -> X"
    ]
  },
  {
    "id": "N0006",
    "m": 1,
    "edge_ids": [
      9
    ],
    "reactions": [
      "2X -> Y"
    ]
  },
  {
    "id": "N0007",
    "m": 1,
    "edge_ids": [
      10
    ],
    "reactions": [
      "2X -> X+Y"
    ]
  },
  {
    "id": "N0008",
    "m": 1,
    "edge_ids": [
      11
    ],
    "reactions": [
      "2X -> 2Y"
    ]
  },
  {
    "id": "N0009",
    "m": 1,
    "edge_ids": [
      12
    ],
    "reactions": [
      "X+Y -> X"
    ]
  },
  {
    "id": "N0010",
    "m": 1,
    "edge_ids": [
      14
    ],
    "reactions": [
      "X+Y -> 2X"
    ]
  },
  {
    "id": "N0011",
    "m": 2,
    "edge_ids": [
      0,
      1
    ],
    "reactions": [
      "X -> Y",
      "X -> 2X"
    ]
  },
  {
    "id": "N0012",
    "m": 2,
    "edge_ids": [
      0,
      2
    ],
    "reactions": [
      "X -> Y",
      "X -> X+Y"
    ]
  },
  {
    "id": "N0013",
    "m": 2,
    "edge_ids": [
      0,
      3
    ],
    "reactions": [
      "X -> Y",
      "X -> 2Y"
    ]
  },
  {
    "id": "N0014",
    "m": 2,
    "edge_ids": [
      0,
      4
    ],
    "reactions": [
      "X -> Y",
      "Y -> X"
    ]
  },
  {
    "id": "N0015",
    "m": 2,
    "edge_ids": [
      0,
      5
    ],
    "reactions": [
      "X -> Y",
      "Y -> 2X"
    ]
  },
  {
    "id": "N0016",
    "m": 2,
    "edge_ids": [
      0,
      6
    ],
    "reactions": [
      "X -> Y",
      "Y -> X+Y"
    ]
  },
  {
    "id": "N0017",
    "m": 2,
    "edge_ids": [
      0,
      7
    ],
    "reactions": [
      "X -> Y",
      "Y -> 2Y"
    ]
  },
  {
    "id": "N0018",
    "m": 2,
    "edge_ids": [
      0,
      8
    ],
    "reactions": [
      "X -> Y",
      "2X -> X"
    ]
  },
  {
    "id": "N0019",
    "m": 2,
    "edge_ids": [
      0,
      9
    ],
    "reactions": [
      "X -> Y",
      "2X -> Y"
    ]
  },
  {
    "id": "N0020",
    "m": 2,
    "edge_ids": [
      0,
      10
    ],
    "reactions": [
      "X -> Y",
      "2X -> X+Y"
    ]
  },
  {
    "id": "N0021",
    "m": 2,
    "edge_ids": [
      0,
      11
    ],
    "reactions": [
      "X -> Y",
      "2X -> 2Y"
    ]
  },
  {
    "id": "N0022",
    "m": 2,
    "edge_ids": [
      0,
      12
    ],
    "reactions": [
      "X -> Y",
      "X+Y -> X"
    ]
  },
  {
    "id": "N0023",
    "m": 2,
    "edge_ids": [
      0,
      13
    ],
    "reactions": [
      "X -> Y",
      "X+Y -> Y"
    ]
  },
  {
    "id": "N0024",
    "m": 2,
    "edge_ids": [
      0,
      14
    ],
    "reactions": [
      "X -> Y",
      "X+Y -> 2X"
    ]
  },
  {
    "id": "N0025",
    "m": 2,
    "edge_ids": [
      0,
      15
    ],
    "reactions": [
      "X -> Y",
      "X+Y -> 2Y"
    ]
  },
  {
    "id": "N0026",
    "m": 2,
    "edge_ids": [
      0,
      16
    ],
    "reactions": [
      "X -> Y",
      "2Y -> X"
    ]
  },
  {
    "id": "N0027",
    "m": 2,
    "edge_ids": [
      0,
      17
    ],
    "reactions": [
      "X -> Y",
      "2Y -> Y"
    ]
  },
  {
    "id": "N0028",
    "m": 2,
    "edge_ids": [
      0,
      18
    ],
    "reactions": [
      "X -> Y",
      "2Y -> 2X"
    ]
  },
  {
    "id": "N0029",
    "m": 2,
    "edge_ids": [
      0,
      19
    ],
    "reactions": [
      "X -> Y",
      "2Y -> X+Y"
    ]
  },
  {
    "id": "N0030",
    "m": 2,
    "edge_ids": [
      1,
      2
    ],
    "reactions": [
      "X -> 2X",
      "X -> X+Y"
    ]
  },
  {
    "id": "N0031",
    "m": 2,
    "edge_ids": [
      1,
      3
    ],
    "reactions": [
      "X -> 2X",
      "X -> 2Y"
    ]
  },
  {
    "id": "N0032",
    "m": 2,
    "edge_ids": [
      1,
      5
    ],
    "reactions": [
      "X -> 2X",
      "Y -> 2X"
    ]
  },
  {
    "id": "N0033",
    "m": 2,
    "edge_ids": [
      1,
      6
    ],
    "reactions": [
      "X -> 2X",
      "Y -> X+Y"
    ]
  },
  {
    "id": "N0034",
    "m": 2,
    "edge_ids": [
      1,
      7
    ],
    "reactions": [
      "X -> 2X",
      "Y -> 2Y"
    ]
  },
  {
    "id": "N0035",
    "m": 2,
    "edge_ids": [
      1,
      8
    ],
    "reactions": [
      "X -> 2X",
      "2X -> X"
    ]
  },
  {
    "id": "N0036",
    "m": 2,
    "edge_ids": [
      1,
      9
    ],
    "reactions": [
      "X -> 2X",
      "2X -> Y"
    ]
  },
  {
    "id": "N0037",
    "m": 2,
    "edge_ids": [
      1,
      10
    ],
    "reactions": [
      "X -> 2X",
      "2X -> X+Y"
    ]
  },
  {
    "id": "N0038",
    "m": 2,
    "edge_ids": [
      1,
      11
    ],
    "reactions": [
      "X -> 2X",
      "2X -> 2Y"
    ]
  },
  {
    "id": "N0039",
    "m": 2,
    "edge_ids": [
      1,
      12
    ],
    "reactions": [
      "X -> 2X",
      "X+Y -> X"
    ]
  },
  {
    "id": "N0040",
    "m": 2,
    "edge_ids": [
      1,
      13
    ],
    "reactions": [
      "X -> 2X",
      "X+Y -> Y"
    ]
  },
  {
    "id": "N0041",
    "m": 2,
    "edge_ids": [
      1,
      14
    ],
    "reactions": [
      "X -> 2X",
      "X+Y -> 2X"
    ]
  },
  {
    "id": "N0042",
    "m": 2,
    "edge_ids": [
      1,
      15
    ],
    "reactions": [
      "X -> 2X",
      "X+Y -> 2Y"
    ]
  },
  {
    "id": "N0043",
    "m": 2,
    "edge_ids": [
      1,
      16
    ],
    "reactions": [
      "X -> 2X",
      "2Y -> X"
    ]
  },
  {
    "id": "N0044",
    "m": 2,
    "edge_ids": [
      1,
      17
    ],
    "reactions": [
      "X -> 2X",
      "2Y -> Y"
    ]
  },
  {
    "id": "N0045",
    "m": 2,
    "edge_ids": [
      1,
      18
    ],
    "reactions": [
      "X -> 2X",
      "2Y -> 2X"
    ]
  },
  {
    "id": "N0046",
    "m": 2,
    "edge_ids": [
      1,
      19
    ],
    "reactions": [
      "X -> 2X",
      "2Y -> X+Y"
    ]
  },
  {
    "id": "N0047",
    "m": 2,
    "edge_ids": [
      2,
      3
    ],
    "reactions": [
      "X -> X+Y",
      "X -> 2Y"
    ]
  },
  {
    "id": "N0048",
    "m": 2,
    "edge_ids": [
      2,
      5
    ],
    "reactions": [
      "X -> X+Y",
      "Y -> 2X"
    ]
  },
  {
    "id": "N0049",
    "m": 2,
    "edge_ids": [
      2,
      6
    ],
    "reactions": [
      "X -> X+Y",
      "Y -> X+Y"
    ]
  },
  {
    "id": "N0050",
    "m": 2,
    "edge_ids": [
      2,
      8
    ],
    "reactions": [
      "X -> X+Y",
      "2X -> X"
    ]
  },
  {
    "id": "N0051",
    "m": 2,
    "edge_ids": [
      2,
      9
    ],
    "reactions": [
      "X -> X+Y",
      "2X -> Y"
    ]
  },
  {
    "id": "N0052",
    "m": 2,
    "edge_ids": [
      2,
      10
    ],
    "reactions": [
      "X -> X+Y",
      "2X -> X+Y"
    ]
  },
  {
    "id": "N0053",
    "m": 2,
    "edge_ids": [
      2,
      11
    ],
    "reactions": [
      "X -> X+Y",
      "2X -> 2Y"
    ]
  },
  {
    "id": "N0054",
    "m": 2,
    "edge_ids": [
      2,
      12
    ],
    "reactions": [
      "X -> X+Y",
      "X+Y -> X"
    ]
  },
  {
    "id": "N0055",
    "m": 2,
    "edge_ids": [
      2,
      13
    ],
    "reactions": [
      "X -> X+Y",
      "X+Y -> Y"
    ]
  },
  {
    "id": "N0056",
    "m": 2,
    "edge_ids": [
      2,
      14
    ],
    "reactions": [
      "X -> X+Y",
      "X+Y -> 2X"
    ]
  },
  {
    "id": "N0057",
    "m": 2,
    "edge_ids": [
      2,
      15
    ],
    "reactions": [
      "X -> X+Y",
      "X+Y -> 2Y"
    ]
  },
  {
    "id": "N0058",
    "m": 2,
    "edge_ids": [
      2,
      16
    ],
    "reactions": [
      "X -> X+Y",
      "2Y -> X"
    ]
  },
  {
    "id": "N0059",
    "m": 2,
    "edge_ids": [
      2,
      17
    ],
    "reactions": [
      "X -> X+Y",
      "2Y -> Y"
    ]
  },
  {
    "id": "N0060",
    "m": 2,
    "edge_ids": [
      2,
      18
    ],
    "reactions": [
      "X -> X+Y",
      "2Y -> 2X"
    ]
  },
  {
    "id": "N0061",
    "m": 2,
    "edge_ids": [
      2,
      19
    ],
    "reactions": [
      "X -> X+Y",
      "2Y -> X+Y"
    ]
  },
  {
    "id": "N0062",
    "m": 2,
    "edge_ids": [
      3,
      5
    ],
    "reactions": [
      "X -> 2Y",
      "Y -> 2X"
    ]
  },
  {
    "id": "N0063",
    "m": 2,
    "edge_ids": [
      3,
      8
    ],
    "reactions": [
      "X -> 2Y",
      "2X -> X"
    ]
  },
  {
    "id": "N0064",
    "m": 2,
    "edge_ids": [
      3,
      9
    ],
    "reactions": [
      "X -> 2Y",
      "2X -> Y"
    ]
  },
  {
    "id": "N0065",
    "m": 2,
    "edge_ids": [
      3,
      10
    ],
    "reactions": [
      "X -> 2Y",
      "2X -> X+Y"
    ]
  },
  {
    "id": "N0066",
    "m": 2,
    "edge_ids": [
      3,
      11
    ],
    "reactions": [
      "X -> 2Y",
      "2X -> 2Y"
    ]
  },
  {
    "id": "N0067",
    "m": 2,
    "edge_ids": [
      3,
      12
    ],
    "reactions": [
      "X -> 2Y",
      "X+Y -> X"
    ]
  },
  {
    "id": "N0068",
    "m": 2,
    "edge_ids": [
      3,
      13
    ],
    "reactions": [
      "X -> 2Y",
      "X+Y -> Y"
    ]
  },
  {
    "id": "N0069",
    "m": 2,
    "edge_ids": [
      3,
      14
    ],
    "reactions": [
      "X -> 2Y",
      "X+Y -> 2X"
    ]
  },
  {
    "id": "N0070",
    "m": 2,
    "edge_ids": [
      3,
      15
    ],
    "reactions": [
      "X -> 2Y",
      "X+Y -> 2Y"
    ]
  },
  {
    "id": "N0071",
    "m": 2,
    "edge_ids": [
      3,
      16
    ],
    "reactions": [
      "X -> 2Y",
      "2Y -> X"
    ]
  },
  {
    "id": "N0072",
    "m": 2,
    "edge_ids": [
      3,
      17
    ],
    "reactions": [
      "X -> 2Y",
      "2Y -> Y"
    ]
  },
  {
    "id": "N0073",
    "m": 2,
    "edge_ids": [
      3,
      18
    ],
    "reactions": [
      "X -> 2Y",
      "2Y -> 2X"
    ]
  },
  {
    "id": "N0074",
    "m": 2,
    "edge_ids": [
      3,
      19
    ],
    "reactions": [
      "X -> 2Y",
      "2Y -> X+Y"
    ]
  },
  {
    "id": "N0075",
    "m": 2,
    "edge_ids": [
      8,
      9
    ],
    "reactions": [
      "2X -> X",
      "2X -> Y"
    ]
  },
  {
    "id": "N0076",
    "m": 2,
    "edge_ids": [
      8,
      10
    ],
    "reactions": [
      "2X -> X",
      "2X -> X+Y"
    ]
  },
  {
    "id": "N0077",
    "m": 2,
    "edge_ids": [
      8,
      11
    ],
    "reactions": [
      "2X -> X",
      "2X -> 2Y"
    ]
  },
  {
    "id": "N0078",
    "m": 2,
    "edge_ids": [
      8,
      12
    ],
    "reactions": [
      "2X -> X",
      "X+Y -> X"
    ]
  },
  {
    "id": "N0079",
    "m": 2,
    "edge_ids": [
      8,
      13
    ],
    "reactions": [
      "2X -> X",
      "X+Y -> Y"
    ]
  },
  {
    "id": "N0080",
    "m": 2,
    "edge_ids": [
      8,
      14
    ],
    "reactions": [
      "2X -> X",
      "X+Y -> 2X"
    ]
  },
  {
    "id": "N0081",
    "m": 2,
    "edge_ids": [
      8,
      15
    ],
    "reactions": [
      "2X -> X",
      "X+Y -> 2Y"
    ]
  },
  {
    "id": "N0082",
    "m": 2,
    "edge_ids": [
      8,
      16
    ],
    "reactions": [
      "2X -> X",
      "2Y -> X"
    ]
  },
  {
    "id": "N0083",
    "m": 2,
    "edge_ids": [
      8,
      17
    ],
    "reactions": [
      "2X -> X",
      "2Y -> Y"
    ]
  },
  {
    "id": "N0084",
    "m": 2,
    "edge_ids": [
      8,
      18
    ],
    "reactions": [
      "2X -> X",
      "2Y -> 2X"
    ]
  },
  {
    "id": "N0085",
    "m": 2,
    "edge_ids": [
      8,
      19
    ],
    "reactions": [
      "2X -> X",
      "2Y -> X+Y"
    ]
  },
  {
    "id": "N0086",
    "m": 2,
    "edge_ids": [
      9,
      10
    ],
    "reactions": [
      "2X -> Y",
      "2X -> X+Y"
    ]
  },
  {
    "id": "N0087",
    "m": 2,
    "edge_ids": [
      9,
      11
    ],
    "reactions": [
      "2X -> Y",
      "2X -> 2Y"
    ]
  },
  {
    "id": "N0088",
    "m": 2,
    "edge_ids": [
      9,
      12
    ],
    "reactions": [
      "2X -> Y",
      "X+Y -> X"
    ]
  },
  {
    "id": "N0089",
    "m": 2,
    "edge_ids": [
      9,
      13
    ],
    "reactions": [
      "2X -> Y",
      "X+Y -> Y"
    ]
  },
  {
    "id": "N0090",
    "m": 2,
    "edge_ids": [
      9,
      14
    ],
    "reactions": [
      "2X -> Y",
      "X+Y -> 2X"
    ]
  },
  {
    "id": "N0091",
    "m": 2,
    "edge_ids": [
      9,
      15
    ],
    "reactions": [
      "2X -> Y",
      "X+Y -> 2Y"
    ]
  },
  {
    "id": "N0092",
    "m": 2,
    "edge_ids": [
      9,
      16
    ],
    "reactions": [
      "2X -> Y",
      "2Y -> X"
    ]
  },
  {
    "id": "N0093",
    "m": 2,
    "edge_ids": [
      9,
      18
    ],
    "reactions": [
      "2X -> Y",
      "2Y -> 2X"
    ]
  },
  {
    "id": "N0094",
    "m": 2,
    "edge_ids": [
      9,
      19
    ],
    "reactions": [
      "2X -> Y",
      "2Y -> X+Y"
    ]
  },
  {
    "id": "N0095",
    "m": 2,
    "edge_ids": [
      10,
      11
    ],
    "reactions": [
      "2X -> X+Y",
      "2X -> 2Y"
    ]
  },
  {
    "id": "N0096",
    "m": 2,
    "edge_ids": [
      10,
      12
    ],
    "reactions": [
      "2X -> X+Y",
      "X+Y -> X"
    ]
  },
  {
    "id": "N0097",
    "m": 2,
    "edge_ids": [
      10,
      13
    ],
    "reactions": [
      "2X -> X+Y",
      "X+Y -> Y"
    ]
  },
  {
    "id": "N0098",
    "m": 2,
    "edge_ids": [
      10,
      14
    ],
    "reactions": [
      "2X -> X+Y",
      "X+Y -> 2X"
    ]
  },
  {
    "id": "N0099",
    "m": 2,
    "edge_ids": [
      10,
      15
    ],
    "reactions": [
      "2X -> X+Y",
      "X+Y -> 2Y"
    ]
  },
  {
    "id": "N0100",
    "m": 2,
    "edge_ids": [
      10,
      18
    ],
    "reactions": [
      "2X -> X+Y",
      "2Y -> 2X"
    ]
  },
  {
    "id": "N0101",
    "m": 2,
    "edge_ids": [
      10,
      19
    ],
    "reactions": [
      "2X -> X+Y",
      "2Y -> X+Y"
    ]
  },
  {
    "id": "N0102",
    "m": 2,
    "edge_ids": [
      11,
      12
    ],
    "reactions": [
      "2X -> 2Y",
      "X+Y -> X"
    ]
  },
  {
    "id": "N0103",
    "m": 2,
    "edge_ids": [
      11,
      13
    ],
    "reactions": [
      "2X -> 2Y",
      "X+Y -> Y"
    ]
  },
  {
    "id": "N0104",
    "m": 2,
    "edge_ids": [
      11,
      14
    ],
    "reactions": [
      "2X -> 2Y",
      "X+Y -> 2X"
    ]
  },
  {
    "id": "N0105",
    "m": 2,
    "edge_ids": [
      11,
      15
    ],
    "reactions": [
      "2X -> 2Y",
      "X+Y -> 2Y"
    ]
  },
  {
    "id": "N0106",
    "m": 2,
    "edge_ids": [
      11,
      18
    ],
    "reactions": [
      "2X -> 2Y",
      "2Y -> 2X"
    ]
  },
  {
    "id": "N0107",
    "m": 2,
    "edge_ids": [
      12,
      13
    ],
    "reactions": [
      "X+Y -> X",
      "X+Y -> Y"
    ]
  },
  {
    "id": "N0108",
    "m": 2,
    "edge_ids": [
      12,
      14
    ],
    "reactions": [
      "X+Y -> X",
      "X+Y -> 2X"
    ]
  },
  {
    "id": "N0109",
    "m": 2,
    "edge_ids": [
      12,
      15
    ],
    "reactions": [
      "X+Y -> X",
      "X+Y -> 2Y"
    ]
  },
  {
    "id": "N0110",
    "m": 2,
    "edge_ids": [
      14,
      15
    ],
    "reactions": [
      "X+Y -> 2X",
      "X+Y -> 2Y"
    ]
  },
  {
    "id": "N0111",
    "m": 3,
    "edge_ids": [
      0,
      1,
      2
    ],
    "reactions": [
      "X -> Y",
      "X -> 2X",
      "X -> X+Y"
    ]
  },
  {
    "id": "N0112",
    "m": 3,
    "edge_ids": [
      0,
      1,
      3
    ],
    "reactions": [
      "X -> Y",
      "X -> 2X",
      "X -> 2Y"
    ]
  },
  {
    "id": "N0113",
    "m": 3,
    "edge_ids": [
      0,
      1,
      4
    ],
    "reactions": [
      "X -> Y",
      "X -> 2X",
      "Y -> X"
    ]
  },
  {
    "id": "N0114",
    "m": 3,
    "edge_ids": [
      0,
      1,
      5
    ],
    "reactions": [
      "X -> Y",
      "X -> 2X",
      "Y -> 2X"
    ]
  },
  {
    "id": "N0115",
    "m": 3,
    "edge_ids": [
      0,
      1,
      6
    ],
    "reactions": [
      "X -> Y",
      "X -> 2X",
      "Y -> X+Y"
    ]
  },
  {
    "id": "N0116",
    "m": 3,
    "edge_ids": [
      0,
      1,
      7
    ],
    "reactions": [
      "X -> Y",
      "X -> 2X",
      "Y -> 2Y"
    ]
  },
  {
    "id": "N0117",
    "m": 3,
    "edge_ids": [
      0,
      1,
      8
    ],
    "reactions": [
      "X -> Y",
      "X -> 2X",
      "2X -> X"
    ]
  },
  {
    "id": "N0118",
    "m": 3,
    "edge_ids": [
      0,
      1,
      9
    ],
    "reactions": [
      "X -> Y",
      "X -> 2X",
      "2X -> Y"
    ]
  },
  {
    "id": "N0119",
    "m": 3,
    "edge_ids": [
      0,
      1,
      10
    ],
    "reactions": [
      "X -> Y",
      "X -> 2X",
      "2X -> X+Y"
    ]
  },
  {
    "id": "N0120",
    "m": 3,
    "edge_ids": [
      0,
      1,
      11
    ],
    "reactions": [
      "X -> Y",
      "X -> 2X",
      "2X -> 2Y"
    ]
  },
  {
    "id": "N0121",
    "m": 3,
    "edge_ids": [
      0,
      1,
      12
    ],
    "reactions": [
      "X -> Y",
      "X -> 2X",
      "X+Y -> X"
    ]
  },
  {
    "id": "N0122",
    "m": 3,
    "edge_ids": [
      0,
      1,
      13
    ],
    "reactions": [
      "X -> Y",
      "X -> 2X",
      "X+Y -> Y"
    ]
  },
  {
    "id": "N0123",
    "m": 3,
    "edge_ids": [
      0,
      1,
      14
    ],
    "reactions": [
      "X -> Y",
      "X -> 2X",
      "X+Y -> 2X"
    ]
  },
  {
    "id": "N0124",
    "m": 3,
    "edge_ids": [
      0,
      1,
      15
    ],
    "reactions": [
      "X -> Y",
      "X -> 2X",
      "X+Y -> 2Y"
    ]
  },
  {
    "id": "N0125",
    "m": 3,
    "edge_ids": [
      0,
      1,
      16
    ],
    "reactions": [
      "X -> Y",
      "X -> 2X",
      "2Y -> X"
    ]
  },
  {
    "id": "N0126",
    "m": 3,
    "edge_ids": [
      0,
      1,
      17
    ],
    "reactions": [
      "X -> Y",
      "X -> 2X",
      "2Y -> Y"
    ]
  },
  {
    "id": "N0127",
    "m": 3,
    "edge_ids": [
      0,
      1,
      18
    ],
    "reactions": [
      "X -> Y",
      "X -> 2X",
      "2Y -> 2X"
    ]
  },
  {
    "id": "N0128",
    "m": 3,
    "edge_ids": [
      0,
      1,
      19
    ],
    "reactions": [
      "X -> Y",
      "X -> 2X",
      "2Y -> X+Y"
    ]
  },
  {
    "id": "N0129",
    "m": 3,
    "edge_ids": [
      0,
      2,
      3
    ],
    "reactions": [
      "X -> Y",
      "X -> X+Y",
      "X -> 2Y"
    ]
  },
  {
    "id": "N0130",
    "m": 3,
    "edge_ids": [
      0,
      2,
      4
    ],
    "reactions": [
      "X -> Y",
      "X -> X+Y",
      "Y -> X"
    ]
  },
  {
    "id": "N0131",
    "m": 3,
    "edge_ids": [
      0,
      2,
      5
    ],
    "reactions": [
      "X -> Y",
      "X -> X+Y",
      "Y -> 2X"
    ]
  },
  {
    "id": "N0132",
    "m": 3,
    "edge_ids": [
      0,
      2,
      6
    ],
    "reactions": [
      "X -> Y",
      "X -> X+Y",
      "Y -> X+Y"
    ]
  },
  {
    "id": "N0133",
    "m": 3,
    "edge_ids": [
      0,
      2,
      7
    ],
    "reactions": [
      "X -> Y",
      "X -> X+Y",
      "Y -> 2Y"
    ]
  },
  {
    "id": "N0134",
    "m": 3,
    "edge_ids": [
      0,
      2,
      8
    ],
    "reactions": [
      "X -> Y",
      "X -> X+Y",
      "2X -> X"
    ]
  },
  {
    "id": "N0135",
    "m": 3,
    "edge_ids": [
      0,
      2,
      9
    ],
    "reactions": [
      "X -> Y",
      "X -> X+Y",
      "2X -> Y"
    ]
  },
  {
    "id": "N0136",
    "m": 3,
    "edge_ids": [
      0,
      2,
      10
    ],
    "reactions": [
      "X -> Y",
      "X -> X+Y",
      "2X -> X+Y"
    ]
  },
  {
    "id": "N0137",
    "m": 3,
    "edge_ids": [
      0,
      2,
      11
    ],
    "reactions": [
      "X -> Y",
      "X -> X+Y",
      "2X -> 2Y"
    ]
  },
  {
    "id": "N0138",
    "m": 3,
    "edge_ids": [
      0,
      2,
      12
    ],
    "reactions": [
      "X -> Y",
      "X -> X+Y",
      "X+Y -> X"
    ]
  },
  {
    "id": "N0139",
    "m": 3,
    "edge_ids": [
      0,
      2,
      13
    ],
    "reactions": [
      "X -> Y",
      "X -> X+Y",
      "X+Y -> Y"
    ]
  },
  {
    "id": "N0140",
    "m": 3,
    "edge_ids": [
      0,
      2,
      14
    ],
    "reactions": [
      "X -> Y",
      "X -> X+Y",
      "X+Y -> 2X"
    ]
  },
  {
    "id": "N0141",
    "m": 3,
    "edge_ids": [
      0,
      2,
      15
    ],
    "reactions": [
      "X -> Y",
      "X -> X+Y",
      "X+Y -> 2Y"
    ]
  },
  {
    "id": "N0142",
    "m": 3,
    "edge_ids": [
      0,
      2,
      16
    ],
    "reactions": [
      "X -> Y",
      "X -> X+Y",
      "2Y -> X"
    ]
  },
  {
    "id": "N0143",
    "m": 3,
    "edge_ids": [
      0,
      2,
      17
    ],
    "reactions": [
      "X -> Y",
      "X -> X+Y",
      "2Y -> Y"
    ]
  },
  {
    "id": "N0144",
    "m": 3,
    "edge_ids": [
      0,
      2,
      18
    ],
    "reactions": [
      "X -> Y",
      "X -> X+Y",
      "2Y -> 2X"
    ]
  },
  {
    "id": "N0145",
    "m": 3,
    "edge_ids": [
      0,
      2,
      19
    ],
    "reactions": [
      "X -> Y",
      "X -> X+Y",
      "2Y -> X+Y"
    ]
  },
  {
    "id": "N0146",
    "m": 3,
    "edge_ids": [
      0,
      3,
      4
    ],
    "reactions": [
      "X -> Y",
      "X -> 2Y",
      "Y -> X"
    ]
  },
  {
    "id": "N0147",
    "m": 3,
    "edge_ids": [
      0,
      3,
      5
    ],
    "reactions": [
      "X -> Y",
      "X -> 2Y",
      "Y -> 2X"
    ]
  },
  {
    "id": "N0148",
    "m": 3,
    "edge_ids": [
      0,
      3,
      6
    ],
    "reactions": [
      "X -> Y",
      "X -> 2Y",
      "Y -> X+Y"
    ]
  },
  {
    "id": "N0149",
    "m": 3,
    "edge_ids": [
      0,
      3,
      7
    ],
    "reactions": [
      "X -> Y",
      "X -> 2Y",
      "Y -> 2Y"
    ]
  },
  {
    "id": "N0150",
    "m": 3,
    "edge_ids": [
      0,
      3,
      8
    ],
    "reactions": [
      "X -> Y",
      "X -> 2Y",
      "2X -> X"
    ]
  },
  {
    "id": "N0151",
    "m": 3,
    "edge_ids": [
      0,
      3,
      9
    ],
    "reactions": [
      "X -> Y",
      "X -> 2Y",
      "2X -> Y"
    ]
  },
  {
    "id": "N0152",
    "m": 3,
    "edge_ids": [
      0,
      3,
      10
    ],
    "reactions": [
      "X -> Y",
      "X -> 2Y",
      "2X -> X+Y"
    ]
  },
  {
    "id": "N0153",
    "m": 3,
    "edge_ids": [
      0,
      3,
      11
    ],
    "reactions": [
      "X -> Y",
      "X -> 2Y",
      "2X -> 2Y"
    ]
  },
  {
    "id": "N0154",
    "m": 3,
    "edge_ids": [
      0,
      3,
      12
    ],
    "reactions": [
      "X -> Y",
      "X -> 2Y",
      "X+Y -> X"
    ]
  },
  {
    "id": "N0155",
    "m": 3,
    "edge_ids": [
      0,
      3,
      13
    ],
    "reactions": [
      "X -> Y",
      "X -> 2Y",
      "X+Y -> Y"
    ]
  },
  {
    "id": "N0156",
    "m": 3,
    "edge_ids": [
      0,
      3,
      14
    ],
    "reactions": [
      "X -> Y",
      "X -> 2Y",
      "X+Y -> 2X"
    ]
  },
  {
    "id": "N0157",
    "m": 3,
    "edge_ids": [
      0,
      3,
      15
    ],
    "reactions": [
      "X -> Y",
      "X -> 2Y",
      "X+Y -> 2Y"
    ]
  },
  {
    "id": "N0158",
    "m": 3,
    "edge_ids": [
      0,
      3,
      16
    ],
    "reactions": [
      "X -> Y",
      "X -> 2Y",
      "2Y -> X"
    ]
  },
  {
    "id": "N0159",
    "m": 3,
    "edge_ids": [
      0,
      3,
      17
    ],
    "reactions": [
      "X -> Y",
      "X -> 2Y",
      "2Y -> Y"
    ]
  },
  {
    "id": "N0160",
    "m": 3,
    "edge_ids": [
      0,
      3,
      18
    ],
    "reactions": [
      "X -> Y",
      "X -> 2Y",
      "2Y -> 2X"
    ]
  },
  {
    "id": "N0161",
    "m": 3,
    "edge_ids": [
      0,
      3,
      19
    ],
    "reactions": [
      "X -> Y",
      "X -> 2Y",
      "2Y -> X+Y"
    ]
  },
  {
    "id": "N0162",
    "m": 3,
    "edge_ids": [
      0,
      4,
      8
    ],
    "reactions": [
      "X -> Y",
      "Y -> X",
      "2X -> X"
    ]
  },
  {
    "id": "N0163",
    "m": 3,
    "edge_ids": [
      0,
      4,
      9
    ],
    "reactions": [
      "X -> Y",
      "Y -> X",
      "2X -> Y"
    ]
  },
  {
    "id": "N0164",
    "m": 3,
    "edge_ids": [
      0,
      4,
      10
    ],
    "reactions": [
      "X -> Y",
      "Y -> X",
      "2X -> X+Y"
    ]
  },
  {
    "id": "N0165",
    "m": 3,
    "edge_ids": [
      0,
      4,
      11
    ],
    "reactions": [
      "X -> Y",
      "Y -> X",
      "2X -> 2Y"
    ]
  },
  {
    "id": "N0166",
    "m": 3,
    "edge_ids": [
      0,
      4,
      12
    ],
    "reactions": [
      "X -> Y",
      "Y -> X",
      "X+Y -> X"
    ]
  },
  {
    "id": "N0167",
    "m": 3,
    "edge_ids": [
      0,
      4,
      14
    ],
    "reactions": [
      "X -> Y",
      "Y -> X",
      "X+Y -> 2X"
    ]
  },
  {
    "id": "N0168",
    "m": 3,
    "edge_ids": [
      0,
      5,
      6
    ],
    "reactions": [
      "X -> Y",
      "Y -> 2X",
      "Y -> X+Y"
    ]
  },
  {
    "id": "N0169",
    "m": 3,
    "edge_ids": [
      0,
      5,
      7
    ],
    "reactions": [
      "X -> Y",
      "Y -> 2X",
      "Y -> 2Y"
    ]
  },
  {
    "id": "N0170",
    "m": 3,
    "edge_ids": [
      0,
      5,
      8
    ],
    "reactions": [
      "X -> Y",
      "Y -> 2X",
      "2X -> X"
    ]
  },
  {
    "id": "N0171",
    "m": 3,
    "edge_ids": [
      0,
      5,
      9
    ],
    "reactions": [
      "X -> Y",
      "Y -> 2X",
      "2X -> Y"
    ]
  },
  {
    "id": "N0172",
    "m": 3,
    "edge_ids": [
      0,
      5,
      10
    ],
    "reactions": [
      "X -> Y",
      "Y -> 2X",
      "2X -> X+Y"
    ]
  },
  {
    "id": "N0173",
    "m": 3,
    "edge_ids": [
      0,
      5,
      11
    ],
    "reactions": [
      "X -> Y",
      "Y -> 2X",
      "2X -> 2Y"
    ]
  },
  {
    "id": "N0174",
    "m": 3,
    "edge_ids": [
      0,
      5,
      12
    ],
    "reactions": [
      "X -> Y",
      "Y -> 2X",
      "X+Y -> X"
    ]
  },
  {
    "id": "N0175",
    "m": 3,
    "edge_ids": [
      0,
      5,
      13
    ],
    "reactions": [
      "X -> Y",
      "Y -> 2X",
      "X+Y -> Y"
    ]
  },
  {
    "id": "N0176",
    "m": 3,
    "edge_ids": [
      0,
      5,
      14
    ],
    "reactions": [
      "X -> Y",
      "Y -> 2X",
      "X+Y -> 2X"
    ]
  },
  {
    "id": "N0177",
    "m": 3,
    "edge_ids": [
      0,
      5,
      15
    ],
    "reactions": [
      "X -> Y",
      "Y -> 2X",
      "X+Y -> 2Y"
    ]
  },
  {
    "id": "N0178",
    "m": 3,
    "edge_ids": [
      0,
      5,
      16
    ],
    "reactions": [
      "X -> Y",
      "Y -> 2X",
      "2Y -> X"
    ]
  },
  {
    "id": "N0179",
    "m": 3,
    "edge_ids": [
      0,
      5,
      17
    ],
    "reactions": [
      "X -> Y",
      "Y -> 2X",
      "2Y -> Y"
    ]
  },
  {
    "id": "N0180",
    "m": 3,
    "edge_ids": [
      0,
      5,
      18
    ],
    "reactions": [
      "X -> Y",
      "Y -> 2X",
      "2Y -> 2X"
    ]
  },
  {
    "id": "N0181",
    "m": 3,
    "edge_ids": [
      0,
      5,
      19
    ],
    "reactions": [
      "X -> Y",
      "Y -> 2X",
      "2Y -> X+Y"
    ]
  },
  {
    "id": "N0182",
    "m": 3,
    "edge_ids": [
      0,
      6,
      7
    ],
    "reactions": [
      "X -> Y",
      "Y -> X+Y",
      "Y -> 2Y"
    ]
  },
  {
    "id": "N0183",
    "m": 3,
    "edge_ids": [
      0,
      6,
      8
    ],
    "reactions": [
      "X -> Y",
      "Y -> X+Y",
      "2X -> X"
    ]
  },
  {
    "id": "N0184",
    "m": 3,
    "edge_ids": [
      0,
      6,
      9
    ],
    "reactions": [
      "X -> Y",
      "Y -> X+Y",
      "2X -> Y"
    ]
  },
  {
    "id": "N0185",
    "m": 3,
    "edge_ids": [
      0,
      6,
      10
    ],
    "reactions": [
      "X -> Y",
      "Y -> X+Y",
      "2X -> X+Y"
    ]
  },
  {
    "id": "N0186",
    "m": 3,
    "edge_ids": [
      0,
      6,
      11
    ],
    "reactions": [
      "X -> Y",
      "Y -> X+Y",
      "2X -> 2Y"
    ]
  },
  {
    "id": "N0187",
    "m": 3,
    "edge_ids": [
      0,
      6,
      12
    ],
    "reactions": [
      "X -> Y",
      "Y -> X+Y",
      "X+Y -> X"
    ]
  },
  {
    "id": "N0188",
    "m": 3,
    "edge_ids": [
      0,
      6,
      13
    ],
    "reactions": [
      "X -> Y",
      "Y -> X+Y",
      "X+Y -> Y"
    ]
  },
  {
    "id": "N0189",
    "m": 3,
    "edge_ids": [
      0,
      6,
      14
    ],
    "reactions": [
      "X -> Y",
      "Y -> X+Y",
      "X+Y -> 2X"
    ]
  },
  {
    "id": "N0190",
    "m": 3,
    "edge_ids": [
      0,
      6,
      15
    ],
    "reactions": [
      "X -> Y",
      "Y -> X+Y",
      "X+Y -> 2Y"
    ]
  },
  {
    "id": "N0191",
    "m": 3,
    "edge_ids": [
      0,
      6,
      16
    ],
    "reactions": [
      "X -> Y",
      "Y -> X+Y",
      "2Y -> X"
    ]
  },
  {
    "id": "N0192",
    "m": 3,
    "edge_ids": [
      0,
      6,
      17
    ],
    "reactions": [
      "X -> Y",
      "Y -> X+Y",
      "2Y -> Y"
    ]
  },
  {
    "id": "N0193",
    "m": 3,
    "edge_ids": [
      0,
      6,
      18
    ],
    "reactions": [
      "X -> Y",
      "Y -> X+Y",
      "2Y -> 2X"
    ]
  },
  {
    "id": "N0194",
    "m": 3,
    "edge_ids": [
      0,
      6,
      19
    ],
    "reactions": [
      "X -> Y",
      "Y -> X+Y",
      "2Y -> X+Y"
    ]
  },
  {
    "id": "N0195",
    "m": 3,
    "edge_ids": [
      0,
      7,
      8
    ],
    "reactions": [
      "X -> Y",
      "Y -> 2Y",
      "2X -> X"
    ]
  },
  {
    "id": "N0196",
    "m": 3,
    "edge_ids": [
      0,
      7,
      9
    ],
    "reactions": [
      "X -> Y",
      "Y -> 2Y",
      "2X -> Y"
    ]
  },
  {
    "id": "N0197",
    "m": 3,
    "edge_ids": [
      0,
      7,
      10
    ],
    "reactions": [
      "X -> Y",
      "Y -> 2Y",
      "2X -> X+Y"
    ]
  },
  {
    "id": "N0198",
    "m": 3,
    "edge_ids": [
      0,
      7,
      11
    ],
    "reactions": [
      "X -> Y",
      "Y -> 2Y",
      "2X -> 2Y"
    ]
  },
  {
    "id": "N0199",
    "m": 3,
    "edge_ids": [
      0,
      7,
      12
    ],
    "reactions": [
      "X -> Y",
      "Y -> 2Y",
      "X+Y -> X"
    ]
  },
  {
    "id": "N0200",
    "m": 3,
    "edge_ids": [
      0,
      7,
      13
    ],
    "reactions": [
      "X -> Y",
      "Y -> 2Y",
      "X+Y -> Y"
    ]
  },
  {
    "id": "N0201",
    "m": 3,
    "edge_ids": [
      0,
      7,
      14
    ],
    "reactions": [
      "X -> Y",
      "Y -> 2Y",
      "X+Y -> 2X"
    ]
  },
  {
    "id": "N0202",
    "m": 3,
    "edge_ids": [
      0,
      7,
      15
    ],
    "reactions": [
      "X -> Y",
      "Y -> 2Y",
      "X+Y -> 2Y"
    ]
  },
  {
    "id": "N0203",
    "m": 3,
    "edge_ids": [
      0,
      7,
      16
    ],
    "reactions": [
      "X -> Y",
      "Y -> 2Y",
      "2Y -> X"
    ]
  },
  {
    "id": "N0204",
    "m": 3,
    "edge_ids": [
      0,
      7,
      17
    ],
    "reactions": [
      "X -> Y",
      "Y -> 2Y",
      "2Y -> Y"
    ]
  },
  {
    "id": "N0205",
    "m": 3,
    "edge_ids": [
      0,
      7,
      18
    ],
    "reactions": [
      "X -> Y",
      "Y -> 2Y",
      "2Y -> 2X"
    ]
  },
  {
    "id": "N0206",
    "m": 3,
    "edge_ids": [
      0,
      7,
      19
    ],
    "reactions": [
      "X -> Y",
      "Y -> 2Y",
      "2Y -> X+Y"
    ]
  },
  {
    "id": "N0207",
    "m": 3,
    "edge_ids": [
      0,
      8,
      9
    ],
    "reactions": [
      "X -> Y",
      "2X -> X",
      "2X -> Y"
    ]
  },
  {
    "id": "N0208",
    "m": 3,
    "edge_ids": [
      0,
      8,
      10
    ],
    "reactions": [
      "X -> Y",
      "2X -> X",
      "2X -> X+Y"
    ]
  },
  {
    "id": "N0209",
    "m": 3,
    "edge_ids": [
      0,
      8,
      11
    ],
    "reactions": [
      "X -> Y",
      "2X -> X",
      "2X -> 2Y"
    ]
  },
  {
    "id": "N0210",
    "m": 3,
    "edge_ids": [
      0,
      8,
      12
    ],
    "reactions": [
      "X -> Y",
      "2X -> X",
      "X+Y -> X"
    ]
  },
  {
    "id": "N0211",
    "m": 3,
    "edge_ids": [
      0,
      8,
      13
    ],
    "reactions": [
      "X -> Y",
      "2X -> X",
      "X+Y -> Y"
    ]
  },
  {
    "id": "N0212",
    "m": 3,
    "edge_ids": [
      0,
      8,
      14
    ],
    "reactions": [
      "X -> Y",
      "2X -> X",
      "X+Y -> 2X"
    ]
  },
  {
    "id": "N0213",
    "m": 3,
    "edge_ids": [
      0,
      8,
      15
    ],
    "reactions": [
      "X -> Y",
      "2X -> X",
      "X+Y -> 2Y"
    ]
  },
  {
    "id": "N0214",
    "m": 3,
    "edge_ids": [
      0,
      8,
      16
    ],
    "reactions": [
      "X -> Y",
      "2X -> X",
      "2Y -> X"
    ]
  },
  {
    "id": "N0215",
    "m": 3,
    "edge_ids": [
      0,
      8,
      17
    ],
    "reactions": [
      "X -> Y",
      "2X -> X",
      "2Y -> Y"
    ]
  },
  {
    "id": "N0216",
    "m": 3,
    "edge_ids": [
      0,
      8,
      18
    ],
    "reactions": [
      "X -> Y",
      "2X -> X",
      "2Y -> 2X"
    ]
  },
  {
    "id": "N0217",
    "m": 3,
    "edge_ids": [
      0,
      8,
      19
    ],
    "reactions": [
      "X -> Y",
      "2X -> X",
      "2Y -> X+Y"
    ]
  },
  {
    "id": "N0218",
    "m": 3,
    "edge_ids": [
      0,
      9,
      10
    ],
    "reactions": [
      "X -> Y",
      "2X -> Y",
      "2X -> X+Y"
    ]
  },
  {
    "id": "N0219",
    "m": 3,
    "edge_ids": [
      0,
      9,
      11
    ],
    "reactions": [
      "X -> Y",
      "2X -> Y",
      "2X -> 2Y"
    ]
  },
  {
    "id": "N0220",
    "m": 3,
    "edge_ids": [
      0,
      9,
      12
    ],
    "reactions": [
      "X -> Y",
      "2X -> Y",
      "X+Y -> X"
    ]
  },
  {
    "id": "N0221",
    "m": 3,
    "edge_ids": [
      0,
      9,
      13
    ],
    "reactions": [
      "X -> Y",
      "2X -> Y",
      "X+Y -> Y"
    ]
  },
  {
    "id": "N0222",
    "m": 3,
    "edge_ids": [
      0,
      9,
      14
    ],
    "reactions": [
      "X -> Y",
      "2X -> Y",
      "X+Y -> 2X"
    ]
  },
  {
    "id": "N0223",
    "m": 3,
    "edge_ids": [
      0,
      9,
      15
    ],
    "reactions": [
      "X -> Y",
      "2X -> Y",
      "X+Y -> 2Y"
    ]
  },
  {
    "id": "N0224",
    "m": 3,
    "edge_ids": [
      0,
      9,
      16
    ],
    "reactions": [
      "X -> Y",
      "2X -> Y",
      "2Y -> X"
    ]
  },
  {
    "id": "N0225",
    "m": 3,
    "edge_ids": [
      0,
      9,
      17
    ],
    "reactions": [
      "X -> Y",
      "2X -> Y",
      "2Y -> Y"
    ]
  },
  {
    "id": "N0226",
    "m": 3,
    "edge_ids": [
      0,
      9,
      18
    ],
    "reactions": [
      "X -> Y",
      "2X -> Y",
      "2Y -> 2X"
    ]
  },
  {
    "id": "N0227",
    "m": 3,
    "edge_ids": [
      0,
      9,
      19
    ],
    "reactions": [
      "X -> Y",
      "2X -> Y",
      "2Y -> X+Y"
    ]
  },
  {
    "id": "N0228",
    "m": 3,
    "edge_ids": [
      0,
      10,
      11
    ],
    "reactions": [
      "X -> Y",
      "2X -> X+Y",
      "2X -> 2Y"
    ]
  },
  {
    "id": "N0229",
    "m": 3,
    "edge_ids": [
      0,
      10,
      12
    ],
    "reactions": [
      "X -> Y",
      "2X -> X+Y",
      "X+Y -> X"
    ]
  },
  {
    "id": "N0230",
    "m": 3,
    "edge_ids": [
      0,
      10,
      13
    ],
    "reactions": [
      "X -> Y",
      "2X -> X+Y",
      "X+Y -> Y"
    ]
  },
  {
    "id": "N0231",
    "m": 3,
    "edge_ids": [
      0,
      10,
      14
    ],
    "reactions": [
      "X -> Y",
      "2X -> X+Y",
      "X+Y -> 2X"
    ]
  },
  {
    "id": "N0232",
    "m": 3,
    "edge_ids": [
      0,
      10,
      15
    ],
    "reactions": [
      "X -> Y",
      "2X -> X+Y",
      "X+Y -> 2Y"
    ]
  },
  {
    "id": "N0233",
    "m": 3,
    "edge_ids": [
      0,
      10,
      16
    ],
    "reactions": [
      "X -> Y",
      "2X -> X+Y",
      "2Y -> X"
    ]
  },
  {
    "id": "N0234",
    "m": 3,
    "edge_ids": [
      0,
      10,
      17
    ],
    "reactions": [
      "X -> Y",
      "2X -> X+Y",
      "2Y -> Y"
    ]
  },
  {
    "id": "N0235",
    "m": 3,
    "edge_ids": [
      0,
      10,
      18
    ],
    "reactions": [
      "X -> Y",
      "2X -> X+Y",
      "2Y -> 2X"
    ]
  },
  {
    "id": "N0236",
    "m": 3,
    "edge_ids": [
      0,
      10,
      19
    ],
    "reactions": [
      "X -> Y",
      "2X -> X+Y",
      "2Y -> X+Y"
    ]
  },
  {
    "id": "N0237",
    "m": 3,
    "edge_ids": [
      0,
      11,
      12
    ],
    "reactions": [
      "X -> Y",
      "2X -> 2Y",
      "X+Y -> X"
    ]
  },
  {
    "id": "N0238",
    "m": 3,
    "edge_ids": [
      0,
      11,
      13
    ],
    "reactions": [
      "X -> Y",
      "2X -> 2Y",
      "X+Y -> Y"
    ]
  },
  {
    "id": "N0239",
    "m": 3,
    "edge_ids": [
      0,
      11,
      14
    ],
    "reactions": [
      "X -> Y",
      "2X -> 2Y",
      "X+Y -> 2X"
    ]
  },
  {
    "id": "N0240",
    "m": 3,
    "edge_ids": [
      0,
      11,
      15
    ],
    "reactions": [
      "X -> Y",
      "2X -> 2Y",
      "X+Y -> 2Y"
    ]
  },
  {
    "id": "N0241",
    "m": 3,
    "edge_ids": [
      0,
      11,
      16
    ],
    "reactions": [
      "X -> Y",
      "2X -> 2Y",
      "2Y -> X"
    ]
  },
  {
    "id": "N0242",
    "m": 3,
    "edge_ids": [
      0,
      11,
      17
    ],
    "reactions": [
      "X -> Y",
      "2X -> 2Y",
      "2Y -> Y"
    ]
  },
  {
    "id": "N0243",
    "m": 3,
    "edge_ids": [
      0,
      11,
      18
    ],
    "reactions": [
      "X -> Y",
      "2X -> 2Y",
      "2Y -> 2X"
    ]
  },
  {
    "id": "N0244",
    "m": 3,
    "edge_ids": [
      0,
      11,
      19
    ],
    "reactions": [
      "X -> Y",
      "2X -> 2Y",
      "2Y -> X+Y"
    ]
  },
  {
    "id": "N0245",
    "m": 3,
    "edge_ids": [
      0,
      12,
      13
    ],
    "reactions": [
      "X -> Y",
      "X+Y -> X",
      "X+Y -> Y"
    ]
  },
  {
    "id": "N0246",
    "m": 3,
    "edge_ids": [
      0,
      12,
      14
    ],
    "reactions": [
      "X -> Y",
      "X+Y -> X",
      "X+Y -> 2X"
    ]
  },
  {
    "id": "N0247",
    "m": 3,
    "edge_ids": [
      0,
      12,
      15
    ],
    "reactions": [
      "X -> Y",
      "X+Y -> X",
      "X+Y -> 2Y"
    ]
  },
  {
    "id": "N0248",
    "m": 3,
    "edge_ids": [
      0,
      12,
      16
    ],
    "reactions": [
      "X -> Y",
      "X+Y -> X",
      "2Y -> X"
    ]
  },
  {
    "id": "N0249",
    "m": 3,
    "edge_ids": [
      0,
      12,
      17
    ],
    "reactions": [
      "X -> Y",
      "X+Y -> X",
      "2Y -> Y"
    ]
  },
  {
    "id": "N0250",
    "m": 3,
    "edge_ids": [
      0,
      12,
      18
    ],
    "reactions": [
      "X -> Y",
      "X+Y -> X",
      "2Y -> 2X"
    ]
  },
  {
    "id": "N0251",
    "m": 3,
    "edge_ids": [
      0,
      12,
      19
    ],
    "reactions": [
      "X -> Y",
      "X+Y -> X",
      "2Y -> X+Y"
    ]
  },
  {
    "id": "N0252",
    "m": 3,
    "edge_ids": [
      0,
      13,
      14
    ],
    "reactions": [
      "X -> Y",
      "X+Y -> Y",
      "X+Y -> 2X"
    ]
  },
  {
    "id": "N0253",
    "m": 3,
    "edge_ids": [
      0,
      13,
      15
    ],
    "reactions": [
      "X -> Y",
      "X+Y -> Y",
      "X+Y -> 2Y"
    ]
  },
  {
    "id": "N0254",
    "m": 3,
    "edge_ids": [
      0,
      13,
      16
    ],
    "reactions": [
      "X -> Y",
      "X+Y -> Y",
      "2Y -> X"
    ]
  },
  {
    "id": "N0255",
    "m": 3,
    "edge_ids": [
      0,
      13,
      17
    ],
    "reactions": [
      "X -> Y",
      "X+Y -> Y",
      "2Y -> Y"
    ]
  },
  {
    "id": "N0256",
    "m": 3,
    "edge_ids": [
      0,
      13,
      18
    ],
    "reactions": [
      "X -> Y",
      "X+Y -> Y",
      "2Y -> 2X"
    ]
  },
  {
    "id": "N0257",
    "m": 3,
    "edge_ids": [
      0,
      13,
      19
    ],
    "reactions": [
      "X -> Y",
      "X+Y -> Y",
      "2Y -> X+Y"
    ]
  },
  {
    "id": "N0258",
    "m": 3,
    "edge_ids": [
      0,
      14,
      15
    ],
    "reactions": [
      "X -> Y",
      "X+Y -> 2X",
      "X+Y -> 2Y"
    ]
  },
  {
    "id": "N0259",
    "m": 3,
    "edge_ids": [
      0,
      14,
      16
    ],
    "reactions": [
      "X -> Y",
      "X+Y -> 2X",
      "2Y -> X"
    ]
  },
  {
    "id": "N0260",
    "m": 3,
    "edge_ids": [
      0,
      14,
      17
    ],
    "reactions": [
      "X -> Y",
      "X+Y -> 2X",
      "2Y -> Y"
    ]
  },
  {
    "id": "N0261",
    "m": 3,
    "edge_ids": [
      0,
      14,
      18
    ],
    "reactions": [
      "X -> Y",
      "X+Y -> 2X",
      "2Y -> 2X"
    ]
  },
  {
    "id": "N0262",
    "m": 3,
    "edge_ids": [
      0,
      14,
      19
    ],
    "reactions": [
      "X -> Y",
      "X+Y -> 2X",
      "2Y -> X+Y"
    ]
  },
  {
    "id": "N0263",
    "m": 3,
    "edge_ids": [
      0,
      15,
      16
    ],
    "reactions": [
      "X -> Y",
      "X+Y -> 2Y",
      "2Y -> X"
    ]
  },
  {
    "id": "N0264",
    "m": 3,
    "edge_ids": [
      0,
      15,
      17
    ],
    "reactions": [
      "X -> Y",
      "X+Y -> 2Y",
      "2Y -> Y"
    ]
  },
  {
    "id": "N0265",
    "m": 3,
    "edge_ids": [
      0,
      15,
      18
    ],
    "reactions": [
      "X -> Y",
      "X+Y -> 2Y",
      "2Y -> 2X"
    ]
  },
  {
    "id": "N0266",
    "m": 3,
    "edge_ids": [
      0,
      15,
      19
    ],
    "reactions": [
      "X -> Y",
      "X+Y -> 2Y",
      "2Y -> X+Y"
    ]
  },
  {
    "id": "N0267",
    "m": 3,
    "edge_ids": [
      0,
      16,
      17
    ],
    "reactions": [
      "X -> Y",
      "2Y -> X",
      "2Y -> Y"
    ]
  },
  {
    "id": "N0268",
    "m": 3,
    "edge_ids": [
      0,
      16,
      18
    ],
    "reactions": [
      "X -> Y",
      "2Y -> X",
      "2Y -> 2X"
    ]
  },
  {
    "id": "N0269",
    "m": 3,
    "edge_ids": [
      0,
      16,
      19
    ],
    "reactions": [
      "X -> Y",
      "2Y -> X",
      "2Y -> X+Y"
    ]
  },
  {
    "id": "N0270",
    "m": 3,
    "edge_ids": [
      0,
      17,
      18
    ],
    "reactions": [
      "X -> Y",
      "2Y -> Y",
      "2Y -> 2X"
    ]
  },
  {
    "id": "N0271",
    "m": 3,
    "edge_ids": [
      0,
      17,
      19
    ],
    "reactions": [
      "X -> Y",
      "2Y -> Y",
      "2Y -> X+Y"
    ]
  },
  {
    "id": "N0272",
    "m": 3,
    "edge_ids": [
      0,
      18,
      19
    ],
    "reactions": [
      "X -> Y",
      "2Y -> 2X",
      "2Y -> X+Y"
    ]
  },
  {
    "id": "N0273",
    "m": 3,
    "edge_ids": [
      1,
      2,
      3
    ],
    "reactions": [
      "X -> 2X",
      "X -> X+Y",
      "X -> 2Y"
    ]
  },
  {
    "id": "N0274",
    "m": 3,
    "edge_ids": [
      1,
      2,
      5
    ],
    "reactions": [
      "X -> 2X",
      "X -> X+Y",
      "Y -> 2X"
    ]
  },
  {
    "id": "N0275",
    "m": 3,
    "edge_ids": [
      1,
      2,
      6
    ],
    "reactions": [
      "X -> 2X",
      "X -> X+Y",
      "Y -> X+Y"
    ]
  },
  {
    "id": "N0276",
    "m": 3,
    "edge_ids": [
      1,
      2,
      7
    ],
    "reactions": [
      "X -> 2X",
      "X -> X+Y",
      "Y -> 2Y"
    ]
  },
  {
    "id": "N0277",
    "m": 3,
    "edge_ids": [
      1,
      2,
      8
    ],
    "reactions": [
      "X -> 2X",
      "X -> X+Y",
      "2X -> X"
    ]
  },
  {
    "id": "N0278",
    "m": 3,
    "edge_ids": [
      1,
      2,
      9
    ],
    "reactions": [
      "X -> 2X",
      "X -> X+Y",
      "2X -> Y"
    ]
  },
  {
    "id": "N0279",
    "m": 3,
    "edge_ids": [
      1,
      2,
      10
    ],
    "reactions": [
      "X -> 2X",
      "X -> X+Y",
      "2X -> X+Y"
    ]
  },
  {
    "id": "N0280",
    "m": 3,
    "edge_ids": [
      1,
      2,
      11
    ],
    "reactions": [
      "X -> 2X",
      "X -> X+Y",
      "2X -> 2Y"
    ]
  },
  {
    "id": "N0281",
    "m": 3,
    "edge_ids": [
      1,
      2,
      12
    ],
    "reactions": [
      "X -> 2X",
      "X -> X+Y",
      "X+Y -> X"
    ]
  },
  {
    "id": "N0282",
    "m": 3,
    "edge_ids": [
      1,
      2,
      13
    ],
    "reactions": [
      "X -> 2X",
      "X -> X+Y",
      "X+Y -> Y"
    ]
  },
  {
    "id": "N0283",
    "m": 3,
    "edge_ids": [
      1,
      2,
      14
    ],
    "reactions": [
      "X -> 2X",
      "X -> X+Y",
      "X+Y -> 2X"
    ]
  },
  {
    "id": "N0284",
    "m": 3,
    "edge_ids": [
      1,
      2,
      15
    ],
    "reactions": [
      "X -> 2X",
      "X -> X+Y",
      "X+Y -> 2Y"
    ]
  },
  {
    "id": "N0285",
    "m": 3,
    "edge_ids": [
      1,
      2,
      16
    ],
    "reactions": [
      "X -> 2X",
      "X -> X+Y",
      "2Y -> X"
    ]
  },
  {
    "id": "N0286",
    "m": 3,
    "edge_ids": [
      1,
      2,
      17
    ],
    "reactions": [
      "X -> 2X",
      "X -> X+Y",
      "2Y -> Y"
    ]
  },
  {
    "id": "N0287",
    "m": 3,
    "edge_ids": [
      1,
      2,
      18
    ],
    "reactions": [
      "X -> 2X",
      "X -> X+Y",
      "2Y -> 2X"
    ]
  },
  {
    "id": "N0288",
    "m": 3,
    "edge_ids": [
      1,
      2,
      19
    ],
    "reactions": [
      "X -> 2X",
      "X -> X+Y",
      "2Y -> X+Y"
    ]
  },
  {
    "id": "N0289",
    "m": 3,
    "edge_ids": [
      1,
      3,
      5
    ],
    "reactions": [
      "X -> 2X",
      "X -> 2Y",
      "Y -> 2X"
    ]
  },
  {
    "id": "N0290",
    "m": 3,
    "edge_ids": [
      1,
      3,
      6
    ],
    "reactions": [
      "X -> 2X",
      "X -> 2Y",
      "Y -> X+Y"
    ]
  },
  {
    "id": "N0291",
    "m": 3,
    "edge_ids": [
      1,
      3,
      7
    ],
    "reactions": [
      "X -> 2X",
      "X -> 2Y",
      "Y -> 2Y"
    ]
  },
  {
    "id": "N0292",
    "m": 3,
    "edge_ids": [
      1,
      3,
      8
    ],
    "reactions": [
      "X -> 2X",
      "X -> 2Y",
      "2X -> X"
    ]
  },
  {
    "id": "N0293",
    "m": 3,
    "edge_ids": [
      1,
      3,
      9
    ],
    "reactions": [
      "X -> 2X",
      "X -> 2Y",
      "2X -> Y"
    ]
  },
  {
    "id": "N0294",
    "m": 3,
    "edge_ids": [
      1,
      3,
      10
    ],
    "reactions": [
      "X -> 2X",
      "X -> 2Y",
      "2X -> X+Y"
    ]
  },
  {
    "id": "N0295",
    "m": 3,
    "edge_ids": [
      1,
      3,
      11
    ],
    "reactions": [
      "X -> 2X",
      "X -> 2Y",
      "2X -> 2Y"
    ]
  },
  {
    "id": "N0296",
    "m": 3,
    "edge_ids": [
      1,
      3,
      12
    ],
    "reactions": [
      "X -> 2X",
      "X -> 2Y",
      "X+Y -> X"
    ]
  },
  {
    "id": "N0297",
    "m": 3,
    "edge_ids": [
      1,
      3,
      13
    ],
    "reactions": [
      "X -> 2X",
      "X -> 2Y",
      "X+Y -> Y"
    ]
  },
  {
    "id": "N0298",
    "m": 3,
    "edge_ids": [
      1,
      3,
      14
    ],
    "reactions": [
      "X -> 2X",
      "X -> 2Y",
      "X+Y -> 2X"
    ]
  },
  {
    "id": "N0299",
    "m": 3,
    "edge_ids": [
      1,
      3,
      15
    ],
    "reactions": [
      "X -> 2X",
      "X -> 2Y",
      "X+Y -> 2Y"
    ]
  },
  {
    "id": "N0300",
    "m": 3,
    "edge_ids": [
      1,
      3,
      16
    ],
    "reactions": [
      "X -> 2X",
      "X -> 2Y",
      "2Y -> X"
    ]
  },
  {
    "id": "N0301",
    "m": 3,
    "edge_ids": [
      1,
      3,
      17
    ],
    "reactions": [
      "X -> 2X",
      "X -> 2Y",
      "2Y -> Y"
    ]
  },
  {
    "id": "N0302",
    "m": 3,
    "edge_ids": [
      1,
      3,
      18
    ],
    "reactions": [
      "X -> 2X",
      "X -> 2Y",
      "2Y -> 2X"
    ]
  },
  {
    "id": "N0303",
    "m": 3,
    "edge_ids": [
      1,
      3,
      19
    ],
    "reactions": [
      "X -> 2X",
      "X -> 2Y",
      "2Y -> X+Y"
    ]
  },
  {
    "id": "N0304",
    "m": 3,
    "edge_ids": [
      1,
      5,
      6
    ],
    "reactions": [
      "X -> 2X",
      "Y -> 2X",
      "Y -> X+Y"
    ]
  },
  {
    "id": "N0305",
    "m": 3,
    "edge_ids": [
      1,
      5,
      8
    ],
    "reactions": [
      "X -> 2X",
      "Y -> 2X",
      "2X -> X"
    ]
  },
  {
    "id": "N0306",
    "m": 3,
    "edge_ids": [
      1,
      5,
      9
    ],
    "reactions": [
      "X -> 2X",
      "Y -> 2X",
      "2X -> Y"
    ]
  },
  {
    "id": "N0307",
    "m": 3,
    "edge_ids": [
      1,
      5,
      10
    ],
    "reactions": [
      "X -> 2X",
      "Y -> 2X",
      "2X -> X+Y"
    ]
  },
  {
    "id": "N0308",
    "m": 3,
    "edge_ids": [
      1,
      5,
      11
    ],
    "reactions": [
      "X -> 2X",
      "Y -> 2X",
      "2X -> 2Y"
    ]
  },
  {
    "id": "N0309",
    "m": 3,
    "edge_ids": [
      1,
      5,
      12
    ],
    "reactions": [
      "X -> 2X",
      "Y -> 2X",
      "X+Y -> X"
    ]
  },
  {
    "id": "N0310",
    "m": 3,
    "edge_ids": [
      1,
      5,
      13
    ],
    "reactions": [
      "X -> 2X",
      "Y -> 2X",
      "X+Y -> Y"
    ]
  },
  {
    "id": "N0311",
    "m": 3,
    "edge_ids": [
      1,
      5,
      14
    ],
    "reactions": [
      "X -> 2X",
      "Y -> 2X",
      "X+Y -> 2X"
    ]
  },
  {
    "id": "N0312",
    "m": 3,
    "edge_ids": [
      1,
      5,
      15
    ],
    "reactions": [
      "X -> 2X",
      "Y -> 2X",
      "X+Y -> 2Y"
    ]
  },
  {
    "id": "N0313",
    "m": 3,
    "edge_ids": [
      1,
      5,
      16
    ],
    "reactions": [
      "X -> 2X",
      "Y -> 2X",
      "2Y -> X"
    ]
  },
  {
    "id": "N0314",
    "m": 3,
    "edge_ids": [
      1,
      5,
      17
    ],
    "reactions": [
      "X -> 2X",
      "Y -> 2X",
      "2Y -> Y"
    ]
  },
  {
    "id": "N0315",
    "m": 3,
    "edge_ids": [
      1,
      5,
      18
    ],
    "reactions": [
      "X -> 2X",
      "Y -> 2X",
      "2Y -> 2X"
    ]
  },
  {
    "id": "N0316",
    "m": 3,
    "edge_ids": [
      1,
      5,
      19
    ],
    "reactions": [
      "X -> 2X",
      "Y -> 2X",
      "2Y -> X+Y"
    ]
  },
  {
    "id": "N0317",
    "m": 3,
    "edge_ids": [
      1,
      6,
      8
    ],
    "reactions": [
      "X -> 2X",
      "Y -> X+Y",
      "2X -> X"
    ]
  },
  {
    "id": "N0318",
    "m": 3,
    "edge_ids": [
      1,
      6,
      9
    ],
    "reactions": [
      "X -> 2X",
      "Y -> X+Y",
      "2X -> Y"
    ]
  },
  {
    "id": "N0319",
    "m": 3,
    "edge_ids": [
      1,
      6,
      10
    ],
    "reactions": [
      "X -> 2X",
      "Y -> X+Y",
      "2X -> X+Y"
    ]
  },
  {
    "id": "N0320",
    "m": 3,
    "edge_ids": [
      1,
      6,
      11
    ],
    "reactions": [
      "X -> 2X",
      "Y -> X+Y",
      "2X -> 2Y"
    ]
  },
  {
    "id": "N0321",
    "m": 3,
    "edge_ids": [
      1,
      6,
      12
    ],
    "reactions": [
      "X -> 2X",
      "Y -> X+Y",
      "X+Y -> X"
    ]
  },
  {
    "id": "N0322",
    "m": 3,
    "edge_ids": [
      1,
      6,
      13
    ],
    "reactions": [
      "X -> 2X",
      "Y -> X+Y",
      "X+Y -> Y"
    ]
  },
  {
    "id": "N0323",
    "m": 3,
    "edge_ids": [
      1,
      6,
      14
    ],
    "reactions": [
      "X -> 2X",
      "Y -> X+Y",
      "X+Y -> 2X"
    ]
  },
  {
    "id": "N0324",
    "m": 3,
    "edge_ids": [
      1,
      6,
      15
    ],
    "reactions": [
      "X -> 2X",
      "Y -> X+Y",
      "X+Y -> 2Y"
    ]
  },
  {
    "id": "N0325",
    "m": 3,
    "edge_ids": [
      1,
      6,
      16
    ],
    "reactions": [
      "X -> 2X",
      "Y -> X+Y",
      "2Y -> X"
    ]
  },
  {
    "id": "N0326",
    "m": 3,
    "edge_ids": [
      1,
      6,
      17
    ],
    "reactions": [
      "X -> 2X",
      "Y -> X+Y",
      "2Y -> Y"
    ]
  },
  {
    "id": "N0327",
    "m": 3,
    "edge_ids": [
      1,
      6,
      18
    ],
    "reactions": [
      "X -> 2X",
      "Y -> X+Y",
      "2Y -> 2X"
    ]
  },
  {
    "id": "N0328",
    "m": 3,
    "edge_ids": [
      1,
      6,
      19
    ],
    "reactions": [
      "X -> 2X",
      "Y -> X+Y",
      "2Y -> X+Y"
    ]
  },
  {
    "id": "N0329",
    "m": 3,
    "edge_ids": [
      1,
      7,
      8
    ],
    "reactions": [
      "X -> 2X",
      "Y -> 2Y",
      "2X -> X"
    ]
  },
  {
    "id": "N0330",
    "m": 3,
    "edge_ids": [
      1,
      7,
      9
    ],
    "reactions": [
      "X -> 2X",
      "Y -> 2Y",
      "2X -> Y"
    ]
  },
  {
    "id": "N0331",
    "m": 3,
    "edge_ids": [
      1,
      7,
      10
    ],
    "reactions": [
      "X -> 2X",
      "Y -> 2Y",
      "2X -> X+Y"
    ]
  },
  {
    "id": "N0332",
    "m": 3,
    "edge_ids": [
      1,
      7,
      11
    ],
    "reactions": [
      "X -> 2X",
      "Y -> 2Y",
      "2X -> 2Y"
    ]
  },
  {
    "id": "N0333",
    "m": 3,
    "edge_ids": [
      1,
      7,
      12
    ],
    "reactions": [
      "X -> 2X",
      "Y -> 2Y",
      "X+Y -> X"
    ]
  },
  {
    "id": "N0334",
    "m": 3,
    "edge_ids": [
      1,
      7,
      14
    ],
    "reactions": [
      "X -> 2X",
      "Y -> 2Y",
      "X+Y -> 2X"
    ]
  },
  {
    "id": "N0335",
    "m": 3,
    "edge_ids": [
      1,
      8,
      9
    ],
    "reactions": [
      "X -> 2X",
      "2X -> X",
      "2X -> Y"
    ]
  },
  {
    "id": "N0336",
    "m": 3,
    "edge_ids": [
      1,
      8,
      10
    ],
    "reactions": [
      "X -> 2X",
      "2X -> X",
      "2X -> X+Y"
    ]
  },
  {
    "id": "N0337",
    "m": 3,
    "edge_ids": [
      1,
      8,
      11
    ],
    "reactions": [
      "X -> 2X",
      "2X -> X",
      "2X -> 2Y"
    ]
  },
  {
    "id": "N0338",
    "m": 3,
    "edge_ids": [
      1,
      8,
      12
    ],
    "reactions": [
      "X -> 2X",
      "2X -> X",
      "X+Y -> X"
    ]
  },
  {
    "id": "N0339",
    "m": 3,
    "edge_ids": [
      1,
      8,
      13
    ],
    "reactions": [
      "X -> 2X",
      "2X -> X",
      "X+Y -> Y"
    ]
  },
  {
    "id": "N0340",
    "m": 3,
    "edge_ids": [
      1,
      8,
      14
    ],
    "reactions": [
      "X -> 2X",
      "2X -> X",
      "X+Y -> 2X"
    ]
  },
  {
    "id": "N0341",
    "m": 3,
    "edge_ids": [
      1,
      8,
      15
    ],
    "reactions": [
      "X -> 2X",
      "2X -> X",
      "X+Y -> 2Y"
    ]
  },
  {
    "id": "N0342",
    "m": 3,
    "edge_ids": [
      1,
      8,
      16
    ],
    "reactions": [
      "X -> 2X",
      "2X -> X",
      "2Y -> X"
    ]
  },
  {
    "id": "N0343",
    "m": 3,
    "edge_ids": [
      1,
      8,
      17
    ],
    "reactions": [
      "X -> 2X",
      "2X -> X",
      "2Y -> Y"
    ]
  },
  {
    "id": "N0344",
    "m": 3,
    "edge_ids": [
      1,
      8,
      18
    ],
    "reactions": [
      "X -> 2X",
      "2X -> X",
      "2Y -> 2X"
    ]
  },
  {
    "id": "N0345",
    "m": 3,
    "edge_ids": [
      1,
      8,
      19
    ],
    "reactions": [
      "X -> 2X",
      "2X -> X",
      "2Y -> X+Y"
    ]
  },
  {
    "id": "N0346",
    "m": 3,
    "edge_ids": [
      1,
      9,
      10
    ],
    "reactions": [
      "X -> 2X",
      "2X -> Y",
      "2X -> X+Y"
    ]
  },
  {
    "id": "N0347",
    "m": 3,
    "edge_ids": [
      1,
      9,
      11
    ],
    "reactions": [
      "X -> 2X",
      "2X -> Y",
      "2X -> 2Y"
    ]
  },
  {
    "id": "N0348",
    "m": 3,
    "edge_ids": [
      1,
      9,
      12
    ],
    "reactions": [
      "X -> 2X",
      "2X -> Y",
      "X+Y -> X"
    ]
  },
  {
    "id": "N0349",
    "m": 3,
    "edge_ids": [
      1,
      9,
      13
    ],
    "reactions": [
      "X -> 2X",
      "2X -> Y",
      "X+Y -> Y"
    ]
  },
  {
    "id": "N0350",
    "m": 3,
    "edge_ids": [
      1,
      9,
      14
    ],
    "reactions": [
      "X -> 2X",
      "2X -> Y",
      "X+Y -> 2X"
    ]
  },
  {
    "id": "N0351",
    "m": 3,
    "edge_ids": [
      1,
      9,
      15
    ],
    "reactions": [
      "X -> 2X",
      "2X -> Y",
      "X+Y -> 2Y"
    ]
  },
  {
    "id": "N0352",
    "m": 3,
    "edge_ids": [
      1,
      9,
      16
    ],
    "reactions": [
      "X -> 2X",
      "2X -> Y",
      "2Y -> X"
    ]
  },
  {
    "id": "N0353",
    "m": 3,
    "edge_ids": [
      1,
      9,
      17
    ],
    "reactions": [
      "X -> 2X",
      "2X -> Y",
      "2Y -> Y"
    ]
  },
  {
    "id": "N0354",
    "m": 3,
    "edge_ids": [
      1,
      9,
      18
    ],
    "reactions": [
      "X -> 2X",
      "2X -> Y",
      "2Y -> 2X"
    ]
  },
  {
    "id": "N0355",
    "m": 3,
    "edge_ids": [
      1,
      9,
      19
    ],
    "reactions": [
      "X -> 2X",
      "2X -> Y",
      "2Y -> X+Y"
    ]
  },
  {
    "id": "N0356",
    "m": 3,
    "edge_ids": [
      1,
      10,
      11
    ],
    "reactions": [
      "X -> 2X",
      "2X -> X+Y",
      "2X -> 2Y"
    ]
  },
  {
    "id": "N0357",
    "m": 3,
    "edge_ids": [
      1,
      10,
      12
    ],
    "reactions": [
      "X -> 2X",
      "2X -> X+Y",
      "X+Y -> X"
    ]
  },
  {
    "id": "N0358",
    "m": 3,
    "edge_ids": [
      1,
      10,
      13
    ],
    "reactions": [
      "X -> 2X",
      "2X -> X+Y",
      "X+Y -> Y"
    ]
  },
  {
    "id": "N0359",
    "m": 3,
    "edge_ids": [
      1,
      10,
      14
    ],
    "reactions": [
      "X -> 2X",
      "2X -> X+Y",
      "X+Y -> 2X"
    ]
  },
  {
    "id": "N0360",
    "m": 3,
    "edge_ids": [
      1,
      10,
      15
    ],
    "reactions": [
      "X -> 2X",
      "2X -> X+Y",
      "X+Y -> 2Y"
    ]
  },
  {
    "id": "N0361",
    "m": 3,
    "edge_ids": [
      1,
      10,
      16
    ],
    "reactions": [
      "X -> 2X",
      "2X -> X+Y",
      "2Y -> X"
    ]
  },
  {
    "id": "N0362",
    "m": 3,
    "edge_ids": [
      1,
      10,
      17
    ],
    "reactions": [
      "X -> 2X",
      "2X -> X+Y",
      "2Y -> Y"
    ]
  },
  {
    "id": "N0363",
    "m": 3,
    "edge_ids": [
      1,
      10,
      18
    ],
    "reactions": [
      "X -> 2X",
      "2X -> X+Y",
      "2Y -> 2X"
    ]
  },
  {
    "id": "N0364",
    "m": 3,
    "edge_ids": [
      1,
      10,
      19
    ],
    "reactions": [
      "X -> 2X",
      "2X -> X+Y",
      "2Y -> X+Y"
    ]
  },
  {
    "id": "N0365",
    "m": 3,
    "edge_ids": [
      1,
      11,
      12
    ],
    "reactions": [
      "X -> 2X",
      "2X -> 2Y",
      "X+Y -> X"
    ]
  },
  {
    "id": "N0366",
    "m": 3,
    "edge_ids": [
      1,
      11,
      13
    ],
    "reactions": [
      "X -> 2X",
      "2X -> 2Y",
      "X+Y -> Y"
    ]
  },
  {
    "id": "N0367",
    "m": 3,
    "edge_ids": [
      1,
      11,
      14
    ],
    "reactions": [
      "X -> 2X",
      "2X -> 2Y",
      "X+Y -> 2X"
    ]
  },
  {
    "id": "N0368",
    "m": 3,
    "edge_ids": [
      1,
      11,
      15
    ],
    "reactions": [
      "X -> 2X",
      "2X -> 2Y",
      "X+Y -> 2Y"
    ]
  },
  {
    "id": "N0369",
    "m": 3,
    "edge_ids": [
      1,
      11,
      16
    ],
    "reactions": [
      "X -> 2X",
      "2X -> 2Y",
      "2Y -> X"
    ]
  },
  {
    "id": "N0370",
    "m": 3,
    "edge_ids": [
      1,
      11,
      17
    ],
    "reactions": [
      "X -> 2X",
      "2X -> 2Y",
      "2Y -> Y"
    ]
  },
  {
    "id": "N0371",
    "m": 3,
    "edge_ids": [
      1,
      11,
      18
    ],
    "reactions": [
      "X -> 2X",
      "2X -> 2Y",
      "2Y -> 2X"
    ]
  },
  {
    "id": "N0372",
    "m": 3,
    "edge_ids": [
      1,
      11,
      19
    ],
    "reactions": [
      "X -> 2X",
      "2X -> 2Y",
      "2Y -> X+Y"
    ]
  },
  {
    "id": "N0373",
    "m": 3,
    "edge_ids": [
      1,
      12,
      13
    ],
    "reactions": [
      "X -> 2X",
      "X+Y -> X",
      "X+Y -> Y"
    ]
  },
  {
    "id": "N0374",
    "m": 3,
    "edge_ids": [
      1,
      12,
      14
    ],
    "reactions": [
      "X -> 2X",
      "X+Y -> X",
      "X+Y -> 2X"
    ]
  },
  {
    "id": "N0375",
    "m": 3,
    "edge_ids": [
      1,
      12,
      15
    ],
    "reactions": [
      "X -> 2X",
      "X+Y -> X",
      "X+Y -> 2Y"
    ]
  },
  {
    "id": "N0376",
    "m": 3,
    "edge_ids": [
      1,
      12,
      16
    ],
    "reactions": [
      "X -> 2X",
      "X+Y -> X",
      "2Y -> X"
    ]
  },
  {
    "id": "N0377",
    "m": 3,
    "edge_ids": [
      1,
      12,
      17
    ],
    "reactions": [
      "X -> 2X",
      "X+Y -> X",
      "2Y -> Y"
    ]
  },
  {
    "id": "N0378",
    "m": 3,
    "edge_ids": [
      1,
      12,
      18
    ],
    "reactions": [
      "X -> 2X",
      "X+Y -> X",
      "2Y -> 2X"
    ]
  },
  {
    "id": "N0379",
    "m": 3,
    "edge_ids": [
      1,
      12,
      19
    ],
    "reactions": [
      "X -> 2X",
      "X+Y -> X",
      "2Y -> X+Y"
    ]
  },
  {
    "id": "N0380",
    "m": 3,
    "edge_ids": [
      1,
      13,
      14
    ],
    "reactions": [
      "X -> 2X",
      "X+Y -> Y",
      "X+Y -> 2X"
    ]
  },
  {
    "id": "N0381",
    "m": 3,
    "edge_ids": [
      1,
      13,
      15
    ],
    "reactions": [
      "X -> 2X",
      "X+Y -> Y",
      "X+Y -> 2Y"
    ]
  },
  {
    "id": "N0382",
    "m": 3,
    "edge_ids": [
      1,
      13,
      16
    ],
    "reactions": [
      "X -> 2X",
      "X+Y -> Y",
      "2Y -> X"
    ]
  },
  {
    "id": "N0383",
    "m": 3,
    "edge_ids": [
      1,
      13,
      17
    ],
    "reactions": [
      "X -> 2X",
      "X+Y -> Y",
      "2Y -> Y"
    ]
  },
  {
    "id": "N0384",
    "m": 3,
    "edge_ids": [
      1,
      13,
      18
    ],
    "reactions": [
      "X -> 2X",
      "X+Y -> Y",
      "2Y -> 2X"
    ]
  },
  {
    "id": "N0385",
    "m": 3,
    "edge_ids": [
      1,
      13,
      19
    ],
    "reactions": [
      "X -> 2X",
      "X+Y -> Y",
      "2Y -> X+Y"
    ]
  },
  {
    "id": "N0386",
    "m": 3,
    "edge_ids": [
      1,
      14,
      15
    ],
    "reactions": [
      "X -> 2X",
      "X+Y -> 2X",
      "X+Y -> 2Y"
    ]
  },
  {
    "id": "N0387",
    "m": 3,
    "edge_ids": [
      1,
      14,
      16
    ],
    "reactions": [
      "X -> 2X",
      "X+Y -> 2X",
      "2Y -> X"
    ]
  },
  {
    "id": "N0388",
    "m": 3,
    "edge_ids": [
      1,
      14,
      17
    ],
    "reactions": [
      "X -> 2X",
      "X+Y -> 2X",
      "2Y -> Y"
    ]
  },
  {
    "id": "N0389",
    "m": 3,
    "edge_ids": [
      1,
      14,
      18
    ],
    "reactions": [
      "X -> 2X",
      "X+Y -> 2X",
      "2Y -> 2X"
    ]
  },
  {
    "id": "N0390",
    "m": 3,
    "edge_ids": [
      1,
      14,
      19
    ],
    "reactions": [
      "X -> 2X",
      "X+Y -> 2X",
      "2Y -> X+Y"
    ]
  },
  {
    "id": "N0391",
    "m": 3,
    "edge_ids": [
      1,
      15,
      16
    ],
    "reactions": [
      "X -> 2X",
      "X+Y -> 2Y",
      "2Y -> X"
    ]
  },
  {
    "id": "N0392",
    "m": 3,
    "edge_ids": [
      1,
      15,
      17
    ],
    "reactions": [
      "X -> 2X",
      "X+Y -> 2Y",
      "2Y -> Y"
    ]
  },
  {
    "id": "N0393",
    "m": 3,
    "edge_ids": [
      1,
      15,
      18
    ],
    "reactions": [
      "X -> 2X",
      "X+Y -> 2Y",
      "2Y -> 2X"
    ]
  },
  {
    "id": "N0394",
    "m": 3,
    "edge_ids": [
      1,
      15,
      19
    ],
    "reactions": [
      "X -> 2X",
      "X+Y -> 2Y",
      "2Y -> X+Y"
    ]
  },
  {
    "id": "N0395",
    "m": 3,
    "edge_ids": [
      1,
      16,
      17
    ],
    "reactions": [
      "X -> 2X",
      "2Y -> X",
      "2Y -> Y"
    ]
  },
  {
    "id": "N0396",
    "m": 3,
    "edge_ids": [
      1,
      16,
      18
    ],
    "reactions": [
      "X -> 2X",
      "2Y -> X",
      "2Y -> 2X"
    ]
  },
  {
    "id": "N0397",
    "m": 3,
    "edge_ids": [
      1,
      16,
      19
    ],
    "reactions": [
      "X -> 2X",
      "2Y -> X",
      "2Y -> X+Y"
    ]
  },
  {
    "id": "N0398",
    "m": 3,
    "edge_ids": [
      1,
      17,
      18
    ],
    "reactions": [
      "X -> 2X",
      "2Y -> Y",
      "2Y -> 2X"
    ]
  },
  {
    "id": "N0399",
    "m": 3,
    "edge_ids": [
      1,
      17,
      19
    ],
    "reactions": [
      "X -> 2X",
      "2Y -> Y",
      "2Y -> X+Y"
    ]
  },
  {
    "id": "N0400",
    "m": 3,
    "edge_ids": [
      1,
      18,
      19
    ],
    "reactions": [
      "X -> 2X",
      "2Y -> 2X",
      "2Y -> X+Y"
    ]
  },
  {
    "id": "N0401",
    "m": 3,
    "edge_ids": [
      2,
      3,
      5
    ],
    "reactions": [
      "X -> X+Y",
      "X -> 2Y",
      "Y -> 2X"
    ]
  },
  {
    "id": "N0402",
    "m": 3,
    "edge_ids": [
      2,
      3,
      6
    ],
    "reactions": [
      "X -> X+Y",
      "X -> 2Y",
      "Y -> X+Y"
    ]
  },
  {
    "id": "N0403",
    "m": 3,
    "edge_ids": [
      2,
      3,
      8
    ],
    "reactions": [
      "X -> X+Y",
      "X -> 2Y",
      "2X -> X"
    ]
  },
  {
    "id": "N0404",
    "m": 3,
    "edge_ids": [
      2,
      3,
      9
    ],
    "reactions": [
      "X -> X+Y",
      "X -> 2Y",
      "2X -> Y"
    ]
  },
  {
    "id": "N0405",
    "m": 3,
    "edge_ids": [
      2,
      3,
      10
    ],
    "reactions": [
      "X -> X+Y",
      "X -> 2Y",
      "2X -> X+Y"
    ]
  },
  {
    "id": "N0406",
    "m": 3,
    "edge_ids": [
      2,
      3,
      11
    ],
    "reactions": [
      "X -> X+Y",
      "X -> 2Y",
      "2X -> 2Y"
    ]
  },
  {
    "id": "N0407",
    "m": 3,
    "edge_ids": [
      2,
      3,
      12
    ],
    "reactions": [
      "X -> X+Y",
      "X -> 2Y",
      "X+Y -> X"
    ]
  },
  {
    "id": "N0408",
    "m": 3,
    "edge_ids": [
      2,
      3,
      13
    ],
    "reactions": [
      "X -> X+Y",
      "X -> 2Y",
      "X+Y -> Y"
    ]
  },
  {
    "id": "N0409",
    "m": 3,
    "edge_ids": [
      2,
      3,
      14
    ],
    "reactions": [
      "X -> X+Y",
      "X -> 2Y",
      "X+Y -> 2X"
    ]
  },
  {
    "id": "N0410",
    "m": 3,
    "edge_ids": [
      2,
      3,
      15
    ],
    "reactions": [
      "X -> X+Y",
      "X -> 2Y",
      "X+Y -> 2Y"
    ]
  },
  {
    "id": "N0411",
    "m": 3,
    "edge_ids": [
      2,
      3,
      16
    ],
    "reactions": [
      "X -> X+Y",
      "X -> 2Y",
      "2Y -> X"
    ]
  },
  {
    "id": "N0412",
    "m": 3,
    "edge_ids": [
      2,
      3,
      17
    ],
    "reactions": [
      "X -> X+Y",
      "X -> 2Y",
      "2Y -> Y"
    ]
  },
  {
    "id": "N0413",
    "m": 3,
    "edge_ids": [
      2,
      3,
      18
    ],
    "reactions": [
      "X -> X+Y",
      "X -> 2Y",
      "2Y -> 2X"
    ]
  },
  {
    "id": "N0414",
    "m": 3,
    "edge_ids": [
      2,
      3,
      19
    ],
    "reactions": [
      "X -> X+Y",
      "X -> 2Y",
      "2Y -> X+Y"
    ]
  },
  {
    "id": "N0415",
    "m": 3,
    "edge_ids": [
      2,
      5,
      8
    ],
    "reactions": [
      "X -> X+Y",
      "Y -> 2X",
      "2X -> X"
    ]
  },
  {
    "id": "N0416",
    "m": 3,
    "edge_ids": [
      2,
      5,
      9
    ],
    "reactions": [
      "X -> X+Y",
      "Y -> 2X",
      "2X -> Y"
    ]
  },
  {
    "id": "N0417",
    "m": 3,
    "edge_ids": [
      2,
      5,
      10
    ],
    "reactions": [
      "X -> X+Y",
      "Y -> 2X",
      "2X -> X+Y"
    ]
  },
  {
    "id": "N0418",
    "m": 3,
    "edge_ids": [
      2,
      5,
      11
    ],
    "reactions": [
      "X -> X+Y",
      "Y -> 2X",
      "2X -> 2Y"
    ]
  },
  {
    "id": "N0419",
    "m": 3,
    "edge_ids": [
      2,
      5,
      12
    ],
    "reactions": [
      "X -> X+Y",
      "Y -> 2X",
      "X+Y -> X"
    ]
  },
  {
    "id": "N0420",
    "m": 3,
    "edge_ids": [
      2,
      5,
      13
    ],
    "reactions": [
      "X -> X+Y",
      "Y -> 2X",
      "X+Y -> Y"
    ]
  },
  {
    "id": "N0421",
    "m": 3,
    "edge_ids": [
      2,
      5,
      14
    ],
    "reactions": [
      "X -> X+Y",
      "Y -> 2X",
      "X+Y -> 2X"
    ]
  },
  {
    "id": "N0422",
    "m": 3,
    "edge_ids": [
      2,
      5,
      15
    ],
    "reactions": [
      "X -> X+Y",
      "Y -> 2X",
      "X+Y -> 2Y"
    ]
  },
  {
    "id": "N0423",
    "m": 3,
    "edge_ids": [
      2,
      5,
      16
    ],
    "reactions": [
      "X -> X+Y",
      "Y -> 2X",
      "2Y -> X"
    ]
  },
  {
    "id": "N0424",
    "m": 3,
    "edge_ids": [
      2,
      5,
      17
    ],
    "reactions": [
      "X -> X+Y",
      "Y -> 2X",
      "2Y -> Y"
    ]
  },
  {
    "id": "N0425",
    "m": 3,
    "edge_ids": [
      2,
      5,
      18
    ],
    "reactions": [
      "X -> X+Y",
      "Y -> 2X",
      "2Y -> 2X"
    ]
  },
  {
    "id": "N0426",
    "m": 3,
    "edge_ids": [
      2,
      5,
      19
    ],
    "reactions": [
      "X -> X+Y",
      "Y -> 2X",
      "2Y -> X+Y"
    ]
  },
  {
    "id": "N0427",
    "m": 3,
    "edge_ids": [
      2,
      6,
      8
    ],
    "reactions": [
      "X -> X+Y",
      "Y -> X+Y",
      "2X -> X"
    ]
  },
  {
    "id": "N0428",
    "m": 3,
    "edge_ids": [
      2,
      6,
      9
    ],
    "reactions": [
      "X -> X+Y",
      "Y -> X+Y",
      "2X -> Y"
    ]
  },
  {
    "id": "N0429",
    "m": 3,
    "edge_ids": [
      2,
      6,
      10
    ],
    "reactions": [
      "X -> X+Y",
      "Y -> X+Y",
      "2X -> X+Y"
    ]
  },
  {
    "id": "N0430",
    "m": 3,
    "edge_ids": [
      2,
      6,
      11
    ],
    "reactions": [
      "X -> X+Y",
      "Y -> X+Y",
      "2X -> 2Y"
    ]
  },
  {
    "id": "N0431",
    "m": 3,
    "edge_ids": [
      2,
      6,
      12
    ],
    "reactions": [
      "X -> X+Y",
      "Y -> X+Y",
      "X+Y -> X"
    ]
  },
  {
    "id": "N0432",
    "m": 3,
    "edge_ids": [
      2,
      6,
      14
    ],
    "reactions": [
      "X -> X+Y",
      "Y -> X+Y",
      "X+Y -> 2X"
    ]
  },
  {
    "id": "N0433",
    "m": 3,
    "edge_ids": [
      2,
      8,
      9
    ],
    "reactions": [
      "X -> X+Y",
      "2X -> X",
      "2X -> Y"
    ]
  },
  {
    "id": "N0434",
    "m": 3,
    "edge_ids": [
      2,
      8,
      10
    ],
    "reactions": [
      "X -> X+Y",
      "2X -> X",
      "2X -> X+Y"
    ]
  },
  {
    "id": "N0435",
    "m": 3,
    "edge_ids": [
      2,
      8,
      11
    ],
    "reactions": [
      "X -> X+Y",
      "2X -> X",
      "2X -> 2Y"
    ]
  },
  {
    "id": "N0436",
    "m": 3,
    "edge_ids": [
      2,
      8,
      12
    ],
    "reactions": [
      "X -> X+Y",
      "2X -> X",
      "X+Y -> X"
    ]
  },
  {
    "id": "N0437",
    "m": 3,
    "edge_ids": [
      2,
      8,
      13
    ],
    "reactions": [
      "X -> X+Y",
      "2X -> X",
      "X+Y -> Y"
    ]
  },
  {
    "id": "N0438",
    "m": 3,
    "edge_ids": [
      2,
      8,
      14
    ],
    "reactions": [
      "X -> X+Y",
      "2X -> X",
      "X+Y -> 2X"
    ]
  },
  {
    "id": "N0439",
    "m": 3,
    "edge_ids": [
      2,
      8,
      15
    ],
    "reactions": [
      "X -> X+Y",
      "2X -> X",
      "X+Y -> 2Y"
    ]
  },
  {
    "id": "N0440",
    "m": 3,
    "edge_ids": [
      2,
      8,
      16
    ],
    "reactions": [
      "X -> X+Y",
      "2X -> X",
      "2Y -> X"
    ]
  },
  {
    "id": "N0441",
    "m": 3,
    "edge_ids": [
      2,
      8,
      17
    ],
    "reactions": [
      "X -> X+Y",
      "2X -> X",
      "2Y -> Y"
    ]
  },
  {
    "id": "N0442",
    "m": 3,
    "edge_ids": [
      2,
      8,
      18
    ],
    "reactions": [
      "X -> X+Y",
      "2X -> X",
      "2Y -> 2X"
    ]
  },
  {
    "id": "N0443",
    "m": 3,
    "edge_ids": [
      2,
      8,
      19
    ],
    "reactions": [
      "X -> X+Y",
      "2X -> X",
      "2Y -> X+Y"
    ]
  },
  {
    "id": "N0444",
    "m": 3,
    "edge_ids": [
      2,
      9,
      10
    ],
    "reactions": [
      "X -> X+Y",
      "2X -> Y",
      "2X -> X+Y"
    ]
  },
  {
    "id": "N0445",
    "m": 3,
    "edge_ids": [
      2,
      9,
      11
    ],
    "reactions": [
      "X -> X+Y",
      "2X -> Y",
      "2X -> 2Y"
    ]
  },
  {
    "id": "N0446",
    "m": 3,
    "edge_ids": [
      2,
      9,
      12
    ],
    "reactions": [
      "X -> X+Y",
      "2X -> Y",
      "X+Y -> X"
    ]
  },
  {
    "id": "N0447",
    "m": 3,
    "edge_ids": [
      2,
      9,
      13
    ],
    "reactions": [
      "X -> X+Y",
      "2X -> Y",
      "X+Y -> Y"
    ]
  },
  {
    "id": "N0448",
    "m": 3,
    "edge_ids": [
      2,
      9,
      14
    ],
    "reactions": [
      "X -> X+Y",
      "2X -> Y",
      "X+Y -> 2X"
    ]
  },
  {
    "id": "N0449",
    "m": 3,
    "edge_ids": [
      2,
      9,
      15
    ],
    "reactions": [
      "X -> X+Y",
      "2X -> Y",
      "X+Y -> 2Y"
    ]
  },
  {
    "id": "N0450",
    "m": 3,
    "edge_ids": [
      2,
      9,
      16
    ],
    "reactions": [
      "X -> X+Y",
      "2X -> Y",
      "2Y -> X"
    ]
  },
  {
    "id": "N0451",
    "m": 3,
    "edge_ids": [
      2,
      9,
      17
    ],
    "reactions": [
      "X -> X+Y",
      "2X -> Y",
      "2Y -> Y"
    ]
  },
  {
    "id": "N0452",
    "m": 3,
    "edge_ids": [
      2,
      9,
      18
    ],
    "reactions": [
      "X -> X+Y",
      "2X -> Y",
      "2Y -> 2X"
    ]
  },
  {
    "id": "N0453",
    "m": 3,
    "edge_ids": [
      2,
      9,
      19
    ],
    "reactions": [
      "X -> X+Y",
      "2X -> Y",
      "2Y -> X+Y"
    ]
  },
  {
    "id": "N0454",
    "m": 3,
    "edge_ids": [
      2,
      10,
      11
    ],
    "reactions": [
      "X -> X+Y",
      "2X -> X+Y",
      "2X -> 2Y"
    ]
  },
  {
    "id": "N0455",
    "m": 3,
    "edge_ids": [
      2,
      10,
      12
    ],
    "reactions": [
      "X -> X+Y",
      "2X -> X+Y",
      "X+Y -> X"
    ]
  },
  {
    "id": "N0456",
    "m": 3,
    "edge_ids": [
      2,
      10,
      13
    ],
    "reactions": [
      "X -> X+Y",
      "2X -> X+Y",
      "X+Y -> Y"
    ]
  },
  {
    "id": "N0457",
    "m": 3,
    "edge_ids": [
      2,
      10,
      14
    ],
    "reactions": [
      "X -> X+Y",
      "2X -> X+Y",
      "X+Y -> 2X"
    ]
  },
  {
    "id": "N0458",
    "m": 3,
    "edge_ids": [
      2,
      10,
      15
    ],
    "reactions": [
      "X -> X+Y",
      "2X -> X+Y",
      "X+Y -> 2Y"
    ]
  },
  {
    "id": "N0459",
    "m": 3,
    "edge_ids": [
      2,
      10,
      16
    ],
    "reactions": [
      "X -> X+Y",
      "2X -> X+Y",
      "2Y -> X"
    ]
  },
  {
    "id": "N0460",
    "m": 3,
    "edge_ids": [
      2,
      10,
      17
    ],
    "reactions": [
      "X -> X+Y",
      "2X -> X+Y",
      "2Y -> Y"
    ]
  },
  {
    "id": "N0461",
    "m": 3,
    "edge_ids": [
      2,
      10,
      18
    ],
    "reactions": [
      "X -> X+Y",
      "2X -> X+Y",
      "2Y -> 2X"
    ]
  },
  {
    "id": "N0462",
    "m": 3,
    "edge_ids": [
      2,
      10,
      19
    ],
    "reactions": [
      "X -> X+Y",
      "2X -> X+Y",
      "2Y -> X+Y"
    ]
  },
  {
    "id": "N0463",
    "m": 3,
    "edge_ids": [
      2,
      11,
      12
    ],
    "reactions": [
      "X -> X+Y",
      "2X -> 2Y",
      "X+Y -> X"
    ]
  },
  {
    "id": "N0464",
    "m": 3,
    "edge_ids": [
      2,
      11,
      13
    ],
    "reactions": [
      "X -> X+Y",
      "2X -> 2Y",
      "X+Y -> Y"
    ]
  },
  {
    "id": "N0465",
    "m": 3,
    "edge_ids": [
      2,
      11,
      14
    ],
    "reactions": [
      "X -> X+Y",
      "2X -> 2Y",
      "X+Y -> 2X"
    ]
  },
  {
    "id": "N0466",
    "m": 3,
    "edge_ids": [
      2,
      11,
      15
    ],
    "reactions": [
      "X -> X+Y",
      "2X -> 2Y",
      "X+Y -> 2Y"
    ]
  },
  {
    "id": "N0467",
    "m": 3,
    "edge_ids": [
      2,
      11,
      16
    ],
    "reactions": [
      "X -> X+Y",
      "2X -> 2Y",
      "2Y -> X"
    ]
  },
  {
    "id": "N0468",
    "m": 3,
    "edge_ids": [
      2,
      11,
      17
    ],
    "reactions": [
      "X -> X+Y",
      "2X -> 2Y",
      "2Y -> Y"
    ]
  },
  {
    "id": "N0469",
    "m": 3,
    "edge_ids": [
      2,
      11,
      18
    ],
    "reactions": [
      "X -> X+Y",
      "2X -> 2Y",
      "2Y -> 2X"
    ]
  },
  {
    "id": "N0470",
    "m": 3,
    "edge_ids": [
      2,
      11,
      19
    ],
    "reactions": [
      "X -> X+Y",
      "2X -> 2Y",
      "2Y -> X+Y"
    ]
  },
  {
    "id": "N0471",
    "m": 3,
    "edge_ids": [
      2,
      12,
      13
    ],
    "reactions": [
      "X -> X+Y",
      "X+Y -> X",
      "X+Y -> Y"
    ]
  },
  {
    "id": "N0472",
    "m": 3,
    "edge_ids": [
      2,
      12,
      14
    ],
    "reactions": [
      "X -> X+Y",
      "X+Y -> X",
      "X+Y -> 2X"
    ]
  },
  {
    "id": "N0473",
    "m": 3,
    "edge_ids": [
      2,
      12,
      15
    ],
    "reactions": [
      "X -> X+Y",
      "X+Y -> X",
      "X+Y -> 2Y"
    ]
  },
  {
    "id": "N0474",
    "m": 3,
    "edge_ids": [
      2,
      12,
      16
    ],
    "reactions": [
      "X -> X+Y",
      "X+Y -> X",
      "2Y -> X"
    ]
  },
  {
    "id": "N0475",
    "m": 3,
    "edge_ids": [
      2,
      12,
      17
    ],
    "reactions": [
      "X -> X+Y",
      "X+Y -> X",
      "2Y -> Y"
    ]
  },
  {
    "id": "N0476",
    "m": 3,
    "edge_ids": [
      2,
      12,
      18
    ],
    "reactions": [
      "X -> X+Y",
      "X+Y -> X",
      "2Y -> 2X"
    ]
  },
  {
    "id": "N0477",
    "m": 3,
    "edge_ids": [
      2,
      12,
      19
    ],
    "reactions": [
      "X -> X+Y",
      "X+Y -> X",
      "2Y -> X+Y"
    ]
  },
  {
    "id": "N0478",
    "m": 3,
    "edge_ids": [
      2,
      13,
      14
    ],
    "reactions": [
      "X -> X+Y",
      "X+Y -> Y",
      "X+Y -> 2X"
    ]
  },
  {
    "id": "N0479",
    "m": 3,
    "edge_ids": [
      2,
      13,
      15
    ],
    "reactions": [
      "X -> X+Y",
      "X+Y -> Y",
      "X+Y -> 2Y"
    ]
  },
  {
    "id": "N0480",
    "m": 3,
    "edge_ids": [
      2,
      13,
      16
    ],
    "reactions": [
      "X -> X+Y",
      "X+Y -> Y",
      "2Y -> X"
    ]
  },
  {
    "id": "N0481",
    "m": 3,
    "edge_ids": [
      2,
      13,
      17
    ],
    "reactions": [
      "X -> X+Y",
      "X+Y -> Y",
      "2Y -> Y"
    ]
  },
  {
    "id": "N0482",
    "m": 3,
    "edge_ids": [
      2,
      13,
      18
    ],
    "reactions": [
      "X -> X+Y",
      "X+Y -> Y",
      "2Y -> 2X"
    ]
  },
  {
    "id": "N0483",
    "m": 3,
    "edge_ids": [
      2,
      13,
      19
    ],
    "reactions": [
      "X -> X+Y",
      "X+Y -> Y",
      "2Y -> X+Y"
    ]
  },
  {
    "id": "N0484",
    "m": 3,
    "edge_ids": [
      2,
      14,
      15
    ],
    "reactions": [
      "X -> X+Y",
      "X+Y -> 2X",
      "X+Y -> 2Y"
    ]
  },
  {
    "id": "N0485",
    "m": 3,
    "edge_ids": [
      2,
      14,
      16
    ],
    "reactions": [
      "X -> X+Y",
      "X+Y -> 2X",
      "2Y -> X"
    ]
  },
  {
    "id": "N0486",
    "m": 3,
    "edge_ids": [
      2,
      14,
      17
    ],
    "reactions": [
      "X -> X+Y",
      "X+Y -> 2X",
      "2Y -> Y"
    ]
  },
  {
    "id": "N0487",
    "m": 3,
    "edge_ids": [
      2,
      14,
      18
    ],
    "reactions": [
      "X -> X+Y",
      "X+Y -> 2X",
      "2Y -> 2X"
    ]
  },
  {
    "id": "N0488",
    "m": 3,
    "edge_ids": [
      2,
      14,
      19
    ],
    "reactions": [
      "X -> X+Y",
      "X+Y -> 2X",
      "2Y -> X+Y"
    ]
  },
  {
    "id": "N0489",
    "m": 3,
    "edge_ids": [
      2,
      15,
      16
    ],
    "reactions": [
      "X -> X+Y",
      "X+Y -> 2Y",
      "2Y -> X"
    ]
  },
  {
    "id": "N0490",
    "m": 3,
    "edge_ids": [
      2,
      15,
      17
    ],
    "reactions": [
      "X -> X+Y",
      "X+Y -> 2Y",
      "2Y -> Y"
    ]
  },
  {
    "id": "N0491",
    "m": 3,
    "edge_ids": [
      2,
      15,
      18
    ],
    "reactions": [
      "X -> X+Y",
      "X+Y -> 2Y",
      "2Y -> 2X"
    ]
  },
  {
    "id": "N0492",
    "m": 3,
    "edge_ids": [
      2,
      15,
      19
    ],
    "reactions": [
      "X -> X+Y",
      "X+Y -> 2Y",
      "2Y -> X+Y"
    ]
  },
  {
    "id": "N0493",
    "m": 3,
    "edge_ids": [
      2,
      16,
      17
    ],
    "reactions": [
      "X -> X+Y",
      "2Y -> X",
      "2Y -> Y"
    ]
  },
  {
    "id": "N0494",
    "m": 3,
    "edge_ids": [
      2,
      16,
      18
    ],
    "reactions": [
      "X -> X+Y",
      "2Y -> X",
      "2Y -> 2X"
    ]
  },
  {
    "id": "N0495",
    "m": 3,
    "edge_ids": [
      2,
      16,
      19
    ],
    "reactions": [
      "X -> X+Y",
      "2Y -> X",
      "2Y -> X+Y"
    ]
  },
  {
    "id": "N0496",
    "m": 3,
    "edge_ids": [
      2,
      17,
      18
    ],
    "reactions": [
      "X -> X+Y",
      "2Y -> Y",
      "2Y -> 2X"
    ]
  },
  {
    "id": "N0497",
    "m": 3,
    "edge_ids": [
      2,
      17,
      19
    ],
    "reactions": [
      "X -> X+Y",
      "2Y -> Y",
      "2Y -> X+Y"
    ]
  },
  {
    "id": "N0498",
    "m": 3,
    "edge_ids": [
      2,
      18,
      19
    ],
    "reactions": [
      "X -> X+Y",
      "2Y -> 2X",
      "2Y -> X+Y"
    ]
  },
  {
    "id": "N0499",
    "m": 3,
    "edge_ids": [
      3,
      5,
      8
    ],
    "reactions": [
      "X -> 2Y",
      "Y -> 2X",
      "2X -> X"
    ]
  },
  {
    "id": "N0500",
    "m": 3,
    "edge_ids": [
      3,
      5,
      9
    ],
    "reactions": [
      "X -> 2Y",
      "Y -> 2X",
      "2X -> Y"
    ]
  },
  {
    "id": "N0501",
    "m": 3,
    "edge_ids": [
      3,
      5,
      10
    ],
    "reactions": [
      "X -> 2Y",
      "Y -> 2X",
      "2X -> X+Y"
    ]
  },
  {
    "id": "N0502",
    "m": 3,
    "edge_ids": [
      3,
      5,
      11
    ],
    "reactions": [
      "X -> 2Y",
      "Y -> 2X",
      "2X -> 2Y"
    ]
  },
  {
    "id": "N0503",
    "m": 3,
    "edge_ids": [
      3,
      5,
      12
    ],
    "reactions": [
      "X -> 2Y",
      "Y -> 2X",
      "X+Y -> X"
    ]
  },
  {
    "id": "N0504",
    "m": 3,
    "edge_ids": [
      3,
      5,
      14
    ],
    "reactions": [
      "X -> 2Y",
      "Y -> 2X",
      "X+Y -> 2X"
    ]
  },
  {
    "id": "N0505",
    "m": 3,
    "edge_ids": [
      3,
      8,
      9
    ],
    "reactions": [
      "X -> 2Y",
      "2X -> X",
      "2X -> Y"
    ]
  },
  {
    "id": "N0506",
    "m": 3,
    "edge_ids": [
      3,
      8,
      10
    ],
    "reactions": [
      "X -> 2Y",
      "2X -> X",
      "2X -> X+Y"
    ]
  },
  {
    "id": "N0507",
    "m": 3,
    "edge_ids": [
      3,
      8,
      11
    ],
    "reactions": [
      "X -> 2Y",
      "2X -> X",
      "2X -> 2Y"
    ]
  },
  {
    "id": "N0508",
    "m": 3,
    "edge_ids": [
      3,
      8,
      12
    ],
    "reactions": [
      "X -> 2Y",
      "2X -> X",
      "X+Y -> X"
    ]
  },
  {
    "id": "N0509",
    "m": 3,
    "edge_ids": [
      3,
      8,
      13
    ],
    "reactions": [
      "X -> 2Y",
      "2X -> X",
      "X+Y -> Y"
    ]
  },
  {
    "id": "N0510",
    "m": 3,
    "edge_ids": [
      3,
      8,
      14
    ],
    "reactions": [
      "X -> 2Y",
      "2X -> X",
      "X+Y -> 2X"
    ]
  },
  {
    "id": "N0511",
    "m": 3,
    "edge_ids": [
      3,
      8,
      15
    ],
    "reactions": [
      "X -> 2Y",
      "2X -> X",
      "X+Y -> 2Y"
    ]
  },
  {
    "id": "N0512",
    "m": 3,
    "edge_ids": [
      3,
      8,
      16
    ],
    "reactions": [
      "X -> 2Y",
      "2X -> X",
      "2Y -> X"
    ]
  },
  {
    "id": "N0513",
    "m": 3,
    "edge_ids": [
      3,
      8,
      17
    ],
    "reactions": [
      "X -> 2Y",
      "2X -> X",
      "2Y -> Y"
    ]
  },
  {
    "id": "N0514",
    "m": 3,
    "edge_ids": [
      3,
      8,
      18
    ],
    "reactions": [
      "X -> 2Y",
      "2X -> X",
      "2Y -> 2X"
    ]
  },
  {
    "id": "N0515",
    "m": 3,
    "edge_ids": [
      3,
      8,
      19
    ],
    "reactions": [
      "X -> 2Y",
      "2X -> X",
      "2Y -> X+Y"
    ]
  },
  {
    "id": "N0516",
    "m": 3,
    "edge_ids": [
      3,
      9,
      10
    ],
    "reactions": [
      "X -> 2Y",
      "2X -> Y",
      "2X -> X+Y"
    ]
  },
  {
    "id": "N0517",
    "m": 3,
    "edge_ids": [
      3,
      9,
      11
    ],
    "reactions": [
      "X -> 2Y",
      "2X -> Y",
      "2X -> 2Y"
    ]
  },
  {
    "id": "N0518",
    "m": 3,
    "edge_ids": [
      3,
      9,
      12
    ],
    "reactions": [
      "X -> 2Y",
      "2X -> Y",
      "X+Y -> X"
    ]
  },
  {
    "id": "N0519",
    "m": 3,
    "edge_ids": [
      3,
      9,
      13
    ],
    "reactions": [
      "X -> 2Y",
      "2X -> Y",
      "X+Y -> Y"
    ]
  },
  {
    "id": "N0520",
    "m": 3,
    "edge_ids": [
      3,
      9,
      14
    ],
    "reactions": [
      "X -> 2Y",
      "2X -> Y",
      "X+Y -> 2X"
    ]
  },
  {
    "id": "N0521",
    "m": 3,
    "edge_ids": [
      3,
      9,
      15
    ],
    "reactions": [
      "X -> 2Y",
      "2X -> Y",
      "X+Y -> 2Y"
    ]
  },
  {
    "id": "N0522",
    "m": 3,
    "edge_ids": [
      3,
      9,
      16
    ],
    "reactions": [
      "X -> 2Y",
      "2X -> Y",
      "2Y -> X"
    ]
  },
  {
    "id": "N0523",
    "m": 3,
    "edge_ids": [
      3,
      9,
      17
    ],
    "reactions": [
      "X -> 2Y",
      "2X -> Y",
      "2Y -> Y"
    ]
  },
  {
    "id": "N0524",
    "m": 3,
    "edge_ids": [
      3,
      9,
      18
    ],
    "reactions": [
      "X -> 2Y",
      "2X -> Y",
      "2Y -> 2X"
    ]
  },
  {
    "id": "N0525",
    "m": 3,
    "edge_ids": [
      3,
      9,
      19
    ],
    "reactions": [
      "X -> 2Y",
      "2X -> Y",
      "2Y -> X+Y"
    ]
  },
  {
    "id": "N0526",
    "m": 3,
    "edge_ids": [
      3,
      10,
      11
    ],
    "reactions": [
      "X -> 2Y",
      "2X -> X+Y",
      "2X -> 2Y"
    ]
  },
  {
    "id": "N0527",
    "m": 3,
    "edge_ids": [
      3,
      10,
      12
    ],
    "reactions": [
      "X -> 2Y",
      "2X -> X+Y",
      "X+Y -> X"
    ]
  },
  {
    "id": "N0528",
    "m": 3,
    "edge_ids": [
      3,
      10,
      13
    ],
    "reactions": [
      "X -> 2Y",
      "2X -> X+Y",
      "X+Y -> Y"
    ]
  },
  {
    "id": "N0529",
    "m": 3,
    "edge_ids": [
      3,
      10,
      14
    ],
    "reactions": [
      "X -> 2Y",
      "2X -> X+Y",
      "X+Y -> 2X"
    ]
  },
  {
    "id": "N0530",
    "m": 3,
    "edge_ids": [
      3,
      10,
      15
    ],
    "reactions": [
      "X -> 2Y",
      "2X -> X+Y",
      "X+Y -> 2Y"
    ]
  },
  {
    "id": "N0531",
    "m": 3,
    "edge_ids": [
      3,
      10,
      16
    ],
    "reactions": [
      "X -> 2Y",
      "2X -> X+Y",
      "2Y -> X"
    ]
  },
  {
    "id": "N0532",
    "m": 3,
    "edge_ids": [
      3,
      10,
      17
    ],
    "reactions": [
      "X -> 2Y",
      "2X -> X+Y",
      "2Y -> Y"
    ]
  },
  {
    "id": "N0533",
    "m": 3,
    "edge_ids": [
      3,
      10,
      18
    ],
    "reactions": [
      "X -> 2Y",
      "2X -> X+Y",
      "2Y -> 2X"
    ]
  },
  {
    "id": "N0534",
    "m": 3,
    "edge_ids": [
      3,
      10,
      19
    ],
    "reactions": [
      "X -> 2Y",
      "2X -> X+Y",
      "2Y -> X+Y"
    ]
  },
  {
    "id": "N0535",
    "m": 3,
    "edge_ids": [
      3,
      11,
      12
    ],
    "reactions": [
      "X -> 2Y",
      "2X -> 2Y",
      "X+Y -> X"
    ]
  },
  {
    "id": "N0536",
    "m": 3,
    "edge_ids": [
      3,
      11,
      13
    ],
    "reactions": [
      "X -> 2Y",
      "2X -> 2Y",
      "X+Y -> Y"
    ]
  },
  {
    "id": "N0537",
    "m": 3,
    "edge_ids": [
      3,
      11,
      14
    ],
    "reactions": [
      "X -> 2Y",
      "2X -> 2Y",
      "X+Y -> 2X"
    ]
  },
  {
    "id": "N0538",
    "m": 3,
    "edge_ids": [
      3,
      11,
      15
    ],
    "reactions": [
      "X -> 2Y",
      "2X -> 2Y",
      "X+Y -> 2Y"
    ]
  },
  {
    "id": "N0539",
    "m": 3,
    "edge_ids": [
      3,
      11,
      16
    ],
    "reactions": [
      "X -> 2Y",
      "2X -> 2Y",
      "2Y -> X"
    ]
  },
  {
    "id": "N0540",
    "m": 3,
    "edge_ids": [
      3,
      11,
      17
    ],
    "reactions": [
      "X -> 2Y",
      "2X -> 2Y",
      "2Y -> Y"
    ]
  },
  {
    "id": "N0541",
    "m": 3,
    "edge_ids": [
      3,
      11,
      18
    ],
    "reactions": [
      "X -> 2Y",
      "2X -> 2Y",
      "2Y -> 2X"
    ]
  },
  {
    "id": "N0542",
    "m": 3,
    "edge_ids": [
      3,
      11,
      19
    ],
    "reactions": [
      "X -> 2Y",
      "2X -> 2Y",
      "2Y -> X+Y"
    ]
  },
  {
    "id": "N0543",
    "m": 3,
    "edge_ids": [
      3,
      12,
      13
    ],
    "reactions": [
      "X -> 2Y",
      "X+Y -> X",
      "X+Y -> Y"
    ]
  },
  {
    "id": "N0544",
    "m": 3,
    "edge_ids": [
      3,
      12,
      14
    ],
    "reactions": [
      "X -> 2Y",
      "X+Y -> X",
      "X+Y -> 2X"
    ]
  },
  {
    "id": "N0545",
    "m": 3,
    "edge_ids": [
      3,
      12,
      15
    ],
    "reactions": [
      "X -> 2Y",
      "X+Y -> X",
      "X+Y -> 2Y"
    ]
  },
  {
    "id": "N0546",
    "m": 3,
    "edge_ids": [
      3,
      12,
      16
    ],
    "reactions": [
      "X -> 2Y",
      "X+Y -> X",
      "2Y -> X"
    ]
  },
  {
    "id": "N0547",
    "m": 3,
    "edge_ids": [
      3,
      12,
      17
    ],
    "reactions": [
      "X -> 2Y",
      "X+Y -> X",
      "2Y -> Y"
    ]
  },
  {
    "id": "N0548",
    "m": 3,
    "edge_ids": [
      3,
      12,
      18
    ],
    "reactions": [
      "X -> 2Y",
      "X+Y -> X",
      "2Y -> 2X"
    ]
  },
  {
    "id": "N0549",
    "m": 3,
    "edge_ids": [
      3,
      12,
      19
    ],
    "reactions": [
      "X -> 2Y",
      "X+Y -> X",
      "2Y -> X+Y"
    ]
  },
  {
    "id": "N0550",
    "m": 3,
    "edge_ids": [
      3,
      13,
      14
    ],
    "reactions": [
      "X -> 2Y",
      "X+Y -> Y",
      "X+Y -> 2X"
    ]
  },
  {
    "id": "N0551",
    "m": 3,
    "edge_ids": [
      3,
      13,
      15
    ],
    "reactions": [
      "X -> 2Y",
      "X+Y -> Y",
      "X+Y -> 2Y"
    ]
  },
  {
    "id": "N0552",
    "m": 3,
    "edge_ids": [
      3,
      13,
      16
    ],
    "reactions": [
      "X -> 2Y",
      "X+Y -> Y",
      "2Y -> X"
    ]
  },
  {
    "id": "N0553",
    "m": 3,
    "edge_ids": [
      3,
      13,
      17
    ],
    "reactions": [
      "X -> 2Y",
      "X+Y -> Y",
      "2Y -> Y"
    ]
  },
  {
    "id": "N0554",
    "m": 3,
    "edge_ids": [
      3,
      13,
      18
    ],
    "reactions": [
      "X -> 2Y",
      "X+Y -> Y",
      "2Y -> 2X"
    ]
  },
  {
    "id": "N0555",
    "m": 3,
    "edge_ids": [
      3,
      13,
      19
    ],
    "reactions": [
      "X -> 2Y",
      "X+Y -> Y",
      "2Y -> X+Y"
    ]
  },
  {
    "id": "N0556",
    "m": 3,
    "edge_ids": [
      3,
      14,
      15
    ],
    "reactions": [
      "X -> 2Y",
      "X+Y -> 2X",
      "X+Y -> 2Y"
    ]
  },
  {
    "id": "N0557",
    "m": 3,
    "edge_ids": [
      3,
      14,
      16
    ],
    "reactions": [
      "X -> 2Y",
      "X+Y -> 2X",
      "2Y -> X"
    ]
  },
  {
    "id": "N0558",
    "m": 3,
    "edge_ids": [
      3,
      14,
      17
    ],
    "reactions": [
      "X -> 2Y",
      "X+Y -> 2X",
      "2Y -> Y"
    ]
  },
  {
    "id": "N0559",
    "m": 3,
    "edge_ids": [
      3,
      14,
      18
    ],
    "reactions": [
      "X -> 2Y",
      "X+Y -> 2X",
      "2Y -> 2X"
    ]
  },
  {
    "id": "N0560",
    "m": 3,
    "edge_ids": [
      3,
      14,
      19
    ],
    "reactions": [
      "X -> 2Y",
      "X+Y -> 2X",
      "2Y -> X+Y"
    ]
  },
  {
    "id": "N0561",
    "m": 3,
    "edge_ids": [
      3,
      15,
      16
    ],
    "reactions": [
      "X -> 2Y",
      "X+Y -> 2Y",
      "2Y -> X"
    ]
  },
  {
    "id": "N0562",
    "m": 3,
    "edge_ids": [
      3,
      15,
      17
    ],
    "reactions": [
      "X -> 2Y",
      "X+Y -> 2Y",
      "2Y -> Y"
    ]
  },
  {
    "id": "N0563",
    "m": 3,
    "edge_ids": [
      3,
      15,
      18
    ],
    "reactions": [
      "X -> 2Y",
      "X+Y -> 2Y",
      "2Y -> 2X"
    ]
  },
  {
    "id": "N0564",
    "m": 3,
    "edge_ids": [
      3,
      15,
      19
    ],
    "reactions": [
      "X -> 2Y",
      "X+Y -> 2Y",
      "2Y -> X+Y"
    ]
  },
  {
    "id": "N0565",
    "m": 3,
    "edge_ids": [
      3,
      16,
      17
    ],
    "reactions": [
      "X -> 2Y",
      "2Y -> X",
      "2Y -> Y"
    ]
  },
  {
    "id": "N0566",
    "m": 3,
    "edge_ids": [
      3,
      16,
      18
    ],
    "reactions": [
      "X -> 2Y",
      "2Y -> X",
      "2Y -> 2X"
    ]
  },
  {
    "id": "N0567",
    "m": 3,
    "edge_ids": [
      3,
      16,
      19
    ],
    "reactions": [
      "X -> 2Y",
      "2Y -> X",
      "2Y -> X+Y"
    ]
  },
  {
    "id": "N0568",
    "m": 3,
    "edge_ids": [
      3,
      17,
      18
    ],
    "reactions": [
      "X -> 2Y",
      "2Y -> Y",
      "2Y -> 2X"
    ]
  },
  {
    "id": "N0569",
    "m": 3,
    "edge_ids": [
      3,
      17,
      19
    ],
    "reactions": [
      "X -> 2Y",
      "2Y -> Y",
      "2Y -> X+Y"
    ]
  },
  {
    "id": "N0570",
    "m": 3,
    "edge_ids": [
      3,
      18,
      19
    ],
    "reactions": [
      "X -> 2Y",
      "2Y -> 2X",
      "2Y -> X+Y"
    ]
  },
  {
    "id": "N0571",
    "m": 3,
    "edge_ids": [
      8,
      9,
      10
    ],
    "reactions": [
      "2X -> X",
      "2X -> Y",
      "2X -> X+Y"
    ]
  },
  {
    "id": "N0572",
    "m": 3,
    "edge_ids": [
      8,
      9,
      11
    ],
    "reactions": [
      "2X -> X",
      "2X -> Y",
      "2X -> 2Y"
    ]
  },
  {
    "id": "N0573",
    "m": 3,
    "edge_ids": [
      8,
      9,
      12
    ],
    "reactions": [
      "2X -> X",
      "2X -> Y",
      "X+Y -> X"
    ]
  },
  {
    "id": "N0574",
    "m": 3,
    "edge_ids": [
      8,
      9,
      13
    ],
    "reactions": [
      "2X -> X",
      "2X -> Y",
      "X+Y -> Y"
    ]
  },
  {
    "id": "N0575",
    "m": 3,
    "edge_ids": [
      8,
      9,
      14
    ],
    "reactions": [
      "2X -> X",
      "2X -> Y",
      "X+Y -> 2X"
    ]
  },
  {
    "id": "N0576",
    "m": 3,
    "edge_ids": [
      8,
      9,
      15
    ],
    "reactions": [
      "2X -> X",
      "2X -> Y",
      "X+Y -> 2Y"
    ]
  },
  {
    "id": "N0577",
    "m": 3,
    "edge_ids": [
      8,
      9,
      16
    ],
    "reactions": [
      "2X -> X",
      "2X -> Y",
      "2Y -> X"
    ]
  },
  {
    "id": "N0578",
    "m": 3,
    "edge_ids": [
      8,
      9,
      17
    ],
    "reactions": [
      "2X -> X",
      "2X -> Y",
      "2Y -> Y"
    ]
  },
  {
    "id": "N0579",
    "m": 3,
    "edge_ids": [
      8,
      9,
      18
    ],
    "reactions": [
      "2X -> X",
      "2X -> Y",
      "2Y -> 2X"
    ]
  },
  {
    "id": "N0580",
    "m": 3,
    "edge_ids": [
      8,
      9,
      19
    ],
    "reactions": [
      "2X -> X",
      "2X -> Y",
      "2Y -> X+Y"
    ]
  },
  {
    "id": "N0581",
    "m": 3,
    "edge_ids": [
      8,
      10,
      11
    ],
    "reactions": [
      "2X -> X",
      "2X -> X+Y",
      "2X -> 2Y"
    ]
  },
  {
    "id": "N0582",
    "m": 3,
    "edge_ids": [
      8,
      10,
      12
    ],
    "reactions": [
      "2X -> X",
      "2X -> X+Y",
      "X+Y -> X"
    ]
  },
  {
    "id": "N0583",
    "m": 3,
    "edge_ids": [
      8,
      10,
      13
    ],
    "reactions": [
      "2X -> X",
      "2X -> X+Y",
      "X+Y -> Y"
    ]
  },
  {
    "id": "N0584",
    "m": 3,
    "edge_ids": [
      8,
      10,
      14
    ],
    "reactions": [
      "2X -> X",
      "2X -> X+Y",
      "X+Y -> 2X"
    ]
  },
  {
    "id": "N0585",
    "m": 3,
    "edge_ids": [
      8,
      10,
      15
    ],
    "reactions": [
      "2X -> X",
      "2X -> X+Y",
      "X+Y -> 2Y"
    ]
  },
  {
    "id": "N0586",
    "m": 3,
    "edge_ids": [
      8,
      10,
      16
    ],
    "reactions": [
      "2X -> X",
      "2X -> X+Y",
      "2Y -> X"
    ]
  },
  {
    "id": "N0587",
    "m": 3,
    "edge_ids": [
      8,
      10,
      17
    ],
    "reactions": [
      "2X -> X",
      "2X -> X+Y",
      "2Y -> Y"
    ]
  },
  {
    "id": "N0588",
    "m": 3,
    "edge_ids": [
      8,
      10,
      18
    ],
    "reactions": [
      "2X -> X",
      "2X -> X+Y",
      "2Y -> 2X"
    ]
  },
  {
    "id": "N0589",
    "m": 3,
    "edge_ids": [
      8,
      10,
      19
    ],
    "reactions": [
      "2X -> X",
      "2X -> X+Y",
      "2Y -> X+Y"
    ]
  },
  {
    "id": "N0590",
    "m": 3,
    "edge_ids": [
      8,
      11,
      12
    ],
    "reactions": [
      "2X -> X",
      "2X -> 2Y",
      "X+Y -> X"
    ]
  },
  {
    "id": "N0591",
    "m": 3,
    "edge_ids": [
      8,
      11,
      13
    ],
    "reactions": [
      "2X -> X",
      "2X -> 2Y",
      "X+Y -> Y"
    ]
  },
  {
    "id": "N0592",
    "m": 3,
    "edge_ids": [
      8,
      11,
      14
    ],
    "reactions": [
      "2X -> X",
      "2X -> 2Y",
      "X+Y -> 2X"
    ]
  },
  {
    "id": "N0593",
    "m": 3,
    "edge_ids": [
      8,
      11,
      15
    ],
    "reactions": [
      "2X -> X",
      "2X -> 2Y",
      "X+Y -> 2Y"
    ]
  },
  {
    "id": "N0594",
    "m": 3,
    "edge_ids": [
      8,
      11,
      16
    ],
    "reactions": [
      "2X -> X",
      "2X -> 2Y",
      "2Y -> X"
    ]
  },
  {
    "id": "N0595",
    "m": 3,
    "edge_ids": [
      8,
      11,
      17
    ],
    "reactions": [
      "2X -> X",
      "2X -> 2Y",
      "2Y -> Y"
    ]
  },
  {
    "id": "N0596",
    "m": 3,
    "edge_ids": [
      8,
      11,
      18
    ],
    "reactions": [
      "2X -> X",
      "2X -> 2Y",
      "2Y -> 2X"
    ]
  },
  {
    "id": "N0597",
    "m": 3,
    "edge_ids": [
      8,
      11,
      19
    ],
    "reactions": [
      "2X -> X",
      "2X -> 2Y",
      "2Y -> X+Y"
    ]
  },
  {
    "id": "N0598",
    "m": 3,
    "edge_ids": [
      8,
      12,
      13
    ],
    "reactions": [
      "2X -> X",
      "X+Y -> X",
      "X+Y -> Y"
    ]
  },
  {
    "id": "N0599",
    "m": 3,
    "edge_ids": [
      8,
      12,
      14
    ],
    "reactions": [
      "2X -> X",
      "X+Y -> X",
      "X+Y -> 2X"
    ]
  },
  {
    "id": "N0600",
    "m": 3,
    "edge_ids": [
      8,
      12,
      15
    ],
    "reactions": [
      "2X -> X",
      "X+Y -> X",
      "X+Y -> 2Y"
    ]
  },
  {
    "id": "N0601",
    "m": 3,
    "edge_ids": [
      8,
      12,
      16
    ],
    "reactions": [
      "2X -> X",
      "X+Y -> X",
      "2Y -> X"
    ]
  },
  {
    "id": "N0602",
    "m": 3,
    "edge_ids": [
      8,
      12,
      17
    ],
    "reactions": [
      "2X -> X",
      "X+Y -> X",
      "2Y -> Y"
    ]
  },
  {
    "id": "N0603",
    "m": 3,
    "edge_ids": [
      8,
      12,
      18
    ],
    "reactions": [
      "2X -> X",
      "X+Y -> X",
      "2Y -> 2X"
    ]
  },
  {
    "id": "N0604",
    "m": 3,
    "edge_ids": [
      8,
      12,
      19
    ],
    "reactions": [
      "2X -> X",
      "X+Y -> X",
      "2Y -> X+Y"
    ]
  },
  {
    "id": "N0605",
    "m": 3,
    "edge_ids": [
      8,
      13,
      14
    ],
    "reactions": [
      "2X -> X",
      "X+Y -> Y",
      "X+Y -> 2X"
    ]
  },
  {
    "id": "N0606",
    "m": 3,
    "edge_ids": [
      8,
      13,
      15
    ],
    "reactions": [
      "2X -> X",
      "X+Y -> Y",
      "X+Y -> 2Y"
    ]
  },
  {
    "id": "N0607",
    "m": 3,
    "edge_ids": [
      8,
      13,
      16
    ],
    "reactions": [
      "2X -> X",
      "X+Y -> Y",
      "2Y -> X"
    ]
  },
  {
    "id": "N0608",
    "m": 3,
    "edge_ids": [
      8,
      13,
      18
    ],
    "reactions": [
      "2X -> X",
      "X+Y -> Y",
      "2Y -> 2X"
    ]
  },
  {
    "id": "N0609",
    "m": 3,
    "edge_ids": [
      8,
      13,
      19
    ],
    "reactions": [
      "2X -> X",
      "X+Y -> Y",
      "2Y -> X+Y"
    ]
  },
  {
    "id": "N0610",
    "m": 3,
    "edge_ids": [
      8,
      14,
      15
    ],
    "reactions": [
      "2X -> X",
      "X+Y -> 2X",
      "X+Y -> 2Y"
    ]
  },
  {
    "id": "N0611",
    "m": 3,
    "edge_ids": [
      8,
      14,
      16
    ],
    "reactions": [
      "2X -> X",
      "X+Y -> 2X",
      "2Y -> X"
    ]
  },
  {
    "id": "N0612",
    "m": 3,
    "edge_ids": [
      8,
      14,
      17
    ],
    "reactions": [
      "2X -> X",
      "X+Y -> 2X",
      "2Y -> Y"
    ]
  },
  {
    "id": "N0613",
    "m": 3,
    "edge_ids": [
      8,
      14,
      18
    ],
    "reactions": [
      "2X -> X",
      "X+Y -> 2X",
      "2Y -> 2X"
    ]
  },
  {
    "id": "N0614",
    "m": 3,
    "edge_ids": [
      8,
      14,
      19
    ],
    "reactions": [
      "2X -> X",
      "X+Y -> 2X",
      "2Y -> X+Y"
    ]
  },
  {
    "id": "N0615",
    "m": 3,
    "edge_ids": [
      8,
      15,
      16
    ],
    "reactions": [
      "2X -> X",
      "X+Y -> 2Y",
      "2Y -> X"
    ]
  },
  {
    "id": "N0616",
    "m": 3,
    "edge_ids": [
      8,
      15,
      18
    ],
    "reactions": [
      "2X -> X",
      "X+Y -> 2Y",
      "2Y -> 2X"
    ]
  },
  {
    "id": "N0617",
    "m": 3,
    "edge_ids": [
      8,
      15,
      19
    ],
    "reactions": [
      "2X -> X",
      "X+Y -> 2Y",
      "2Y -> X+Y"
    ]
  },
  {
    "id": "N0618",
    "m": 3,
    "edge_ids": [
      8,
      16,
      18
    ],
    "reactions": [
      "2X -> X",
      "2Y -> X",
      "2Y -> 2X"
    ]
  },
  {
    "id": "N0619",
    "m": 3,
    "edge_ids": [
      8,
      16,
      19
    ],
    "reactions": [
      "2X -> X",
      "2Y -> X",
      "2Y -> X+Y"
    ]
  },
  {
    "id": "N0620",
    "m": 3,
    "edge_ids": [
      8,
      18,
      19
    ],
    "reactions": [
      "2X -> X",
      "2Y -> 2X",
      "2Y -> X+Y"
    ]
  },
  {
    "id": "N0621",
    "m": 3,
    "edge_ids": [
      9,
      10,
      11
    ],
    "reactions": [
      "2X -> Y",
      "2X -> X+Y",
      "2X -> 2Y"
    ]
  },
  {
    "id": "N0622",
    "m": 3,
    "edge_ids": [
      9,
      10,
      12
    ],
    "reactions": [
      "2X -> Y",
      "2X -> X+Y",
      "X+Y -> X"
    ]
  },
  {
    "id": "N0623",
    "m": 3,
    "edge_ids": [
      9,
      10,
      13
    ],
    "reactions": [
      "2X -> Y",
      "2X -> X+Y",
      "X+Y -> Y"
    ]
  },
  {
    "id": "N0624",
    "m": 3,
    "edge_ids": [
      9,
      10,
      14
    ],
    "reactions": [
      "2X -> Y",
      "2X -> X+Y",
      "X+Y -> 2X"
    ]
  },
  {
    "id": "N0625",
    "m": 3,
    "edge_ids": [
      9,
      10,
      15
    ],
    "reactions": [
      "2X -> Y",
      "2X -> X+Y",
      "X+Y -> 2Y"
    ]
  },
  {
    "id": "N0626",
    "m": 3,
    "edge_ids": [
      9,
      10,
      16
    ],
    "reactions": [
      "2X -> Y",
      "2X -> X+Y",
      "2Y -> X"
    ]
  },
  {
    "id": "N0627",
    "m": 3,
    "edge_ids": [
      9,
      10,
      18
    ],
    "reactions": [
      "2X -> Y",
      "2X -> X+Y",
      "2Y -> 2X"
    ]
  },
  {
    "id": "N0628",
    "m": 3,
    "edge_ids": [
      9,
      10,
      19
    ],
    "reactions": [
      "2X -> Y",
      "2X -> X+Y",
      "2Y -> X+Y"
    ]
  },
  {
    "id": "N0629",
    "m": 3,
    "edge_ids": [
      9,
      11,
      12
    ],
    "reactions": [
      "2X -> Y",
      "2X -> 2Y",
      "X+Y -> X"
    ]
  },
  {
    "id": "N0630",
    "m": 3,
    "edge_ids": [
      9,
      11,
      13
    ],
    "reactions": [
      "2X -> Y",
      "2X -> 2Y",
      "X+Y -> Y"
    ]
  },
  {
    "id": "N0631",
    "m": 3,
    "edge_ids": [
      9,
      11,
      14
    ],
    "reactions": [
      "2X -> Y",
      "2X -> 2Y",
      "X+Y -> 2X"
    ]
  },
  {
    "id": "N0632",
    "m": 3,
    "edge_ids": [
      9,
      11,
      15
    ],
    "reactions": [
      "2X -> Y",
      "2X -> 2Y",
      "X+Y -> 2Y"
    ]
  },
  {
    "id": "N0633",
    "m": 3,
    "edge_ids": [
      9,
      11,
      16
    ],
    "reactions": [
      "2X -> Y",
      "2X -> 2Y",
      "2Y -> X"
    ]
  },
  {
    "id": "N0634",
    "m": 3,
    "edge_ids": [
      9,
      11,
      18
    ],
    "reactions": [
      "2X -> Y",
      "2X -> 2Y",
      "2Y -> 2X"
    ]
  },
  {
    "id": "N0635",
    "m": 3,
    "edge_ids": [
      9,
      11,
      19
    ],
    "reactions": [
      "2X -> Y",
      "2X -> 2Y",
      "2Y -> X+Y"
    ]
  },
  {
    "id": "N0636",
    "m": 3,
    "edge_ids": [
      9,
      12,
      13
    ],
    "reactions": [
      "2X -> Y",
      "X+Y -> X",
      "X+Y -> Y"
    ]
  },
  {
    "id": "N0637",
    "m": 3,
    "edge_ids": [
      9,
      12,
      14
    ],
    "reactions": [
      "2X -> Y",
      "X+Y -> X",
      "X+Y -> 2X"
    ]
  },
  {
    "id": "N0638",
    "m": 3,
    "edge_ids": [
      9,
      12,
      15
    ],
    "reactions": [
      "2X -> Y",
      "X+Y -> X",
      "X+Y -> 2Y"
    ]
  },
  {
    "id": "N0639",
    "m": 3,
    "edge_ids": [
      9,
      12,
      16
    ],
    "reactions": [
      "2X -> Y",
      "X+Y -> X",
      "2Y -> X"
    ]
  },
  {
    "id": "N0640",
    "m": 3,
    "edge_ids": [
      9,
      12,
      18
    ],
    "reactions": [
      "2X -> Y",
      "X+Y -> X",
      "2Y -> 2X"
    ]
  },
  {
    "id": "N0641",
    "m": 3,
    "edge_ids": [
      9,
      12,
      19
    ],
    "reactions": [
      "2X -> Y",
      "X+Y -> X",
      "2Y -> X+Y"
    ]
  },
  {
    "id": "N0642",
    "m": 3,
    "edge_ids": [
      9,
      13,
      14
    ],
    "reactions": [
      "2X -> Y",
      "X+Y -> Y",
      "X+Y -> 2X"
    ]
  },
  {
    "id": "N0643",
    "m": 3,
    "edge_ids": [
      9,
      13,
      15
    ],
    "reactions": [
      "2X -> Y",
      "X+Y -> Y",
      "X+Y -> 2Y"
    ]
  },
  {
    "id": "N0644",
    "m": 3,
    "edge_ids": [
      9,
      13,
      18
    ],
    "reactions": [
      "2X -> Y",
      "X+Y -> Y",
      "2Y -> 2X"
    ]
  },
  {
    "id": "N0645",
    "m": 3,
    "edge_ids": [
      9,
      13,
      19
    ],
    "reactions": [
      "2X -> Y",
      "X+Y -> Y",
      "2Y -> X+Y"
    ]
  },
  {
    "id": "N0646",
    "m": 3,
    "edge_ids": [
      9,
      14,
      15
    ],
    "reactions": [
      "2X -> Y",
      "X+Y -> 2X",
      "X+Y -> 2Y"
    ]
  },
  {
    "id": "N0647",
    "m": 3,
    "edge_ids": [
      9,
      14,
      16
    ],
    "reactions": [
      "2X -> Y",
      "X+Y -> 2X",
      "2Y -> X"
    ]
  },
  {
    "id": "N0648",
    "m": 3,
    "edge_ids": [
      9,
      14,
      18
    ],
    "reactions": [
      "2X -> Y",
      "X+Y -> 2X",
      "2Y -> 2X"
    ]
  },
  {
    "id": "N0649",
    "m": 3,
    "edge_ids": [
      9,
      14,
      19
    ],
    "reactions": [
      "2X -> Y",
      "X+Y -> 2X",
      "2Y -> X+Y"
    ]
  },
  {
    "id": "N0650",
    "m": 3,
    "edge_ids": [
      9,
      15,
      18
    ],
    "reactions": [
      "2X -> Y",
      "X+Y -> 2Y",
      "2Y -> 2X"
    ]
  },
  {
    "id": "N0651",
    "m": 3,
    "edge_ids": [
      9,
      15,
      19
    ],
    "reactions": [
      "2X -> Y",
      "X+Y -> 2Y",
      "2Y -> X+Y"
    ]
  },
  {
    "id": "N0652",
    "m": 3,
    "edge_ids": [
      9,
      18,
      19
    ],
    "reactions": [
      "2X -> Y",
      "2Y -> 2X",
      "2Y -> X+Y"
    ]
  },
  {
    "id": "N0653",
    "m": 3,
    "edge_ids": [
      10,
      11,
      12
    ],
    "reactions": [
      "2X -> X+Y",
      "2X -> 2Y",
      "X+Y -> X"
    ]
  },
  {
    "id": "N0654",
    "m": 3,
    "edge_ids": [
      10,
      11,
      13
    ],
    "reactions": [
      "2X -> X+Y",
      "2X -> 2Y",
      "X+Y -> Y"
    ]
  },
  {
    "id": "N0655",
    "m": 3,
    "edge_ids": [
      10,
      11,
      14
    ],
    "reactions": [
      "2X -> X+Y",
      "2X -> 2Y",
      "X+Y -> 2X"
    ]
  },
  {
    "id": "N0656",
    "m": 3,
    "edge_ids": [
      10,
      11,
      15
    ],
    "reactions": [
      "2X -> X+Y",
      "2X -> 2Y",
      "X+Y -> 2Y"
    ]
  },
  {
    "id": "N0657",
    "m": 3,
    "edge_ids": [
      10,
      11,
      18
    ],
    "reactions": [
      "2X -> X+Y",
      "2X -> 2Y",
      "2Y -> 2X"
    ]
  },
  {
    "id": "N0658",
    "m": 3,
    "edge_ids": [
      10,
      11,
      19
    ],
    "reactions": [
      "2X -> X+Y",
      "2X -> 2Y",
      "2Y -> X+Y"
    ]
  },
  {
    "id": "N0659",
    "m": 3,
    "edge_ids": [
      10,
      12,
      13
    ],
    "reactions": [
      "2X -> X+Y",
      "X+Y -> X",
      "X+Y -> Y"
    ]
  },
  {
    "id": "N0660",
    "m": 3,
    "edge_ids": [
      10,
      12,
      14
    ],
    "reactions": [
      "2X -> X+Y",
      "X+Y -> X",
      "X+Y -> 2X"
    ]
  },
  {
    "id": "N0661",
    "m": 3,
    "edge_ids": [
      10,
      12,
      15
    ],
    "reactions": [
      "2X -> X+Y",
      "X+Y -> X",
      "X+Y -> 2Y"
    ]
  },
  {
    "id": "N0662",
    "m": 3,
    "edge_ids": [
      10,
      12,
      18
    ],
    "reactions": [
      "2X -> X+Y",
      "X+Y -> X",
      "2Y -> 2X"
    ]
  },
  {
    "id": "N0663",
    "m": 3,
    "edge_ids": [
      10,
      12,
      19
    ],
    "reactions": [
      "2X -> X+Y",
      "X+Y -> X",
      "2Y -> X+Y"
    ]
  },
  {
    "id": "N0664",
    "m": 3,
    "edge_ids": [
      10,
      13,
      14
    ],
    "reactions": [
      "2X -> X+Y",
      "X+Y -> Y",
      "X+Y -> 2X"
    ]
  },
  {
    "id": "N0665",
    "m": 3,
    "edge_ids": [
      10,
      13,
      15
    ],
    "reactions": [
      "2X -> X+Y",
      "X+Y -> Y",
      "X+Y -> 2Y"
    ]
  },
  {
    "id": "N0666",
    "m": 3,
    "edge_ids": [
      10,
      13,
      18
    ],
    "reactions": [
      "2X -> X+Y",
      "X+Y -> Y",
      "2Y -> 2X"
    ]
  },
  {
    "id": "N0667",
    "m": 3,
    "edge_ids": [
      10,
      14,
      15
    ],
    "reactions": [
      "2X -> X+Y",
      "X+Y -> 2X",
      "X+Y -> 2Y"
    ]
  },
  {
    "id": "N0668",
    "m": 3,
    "edge_ids": [
      10,
      14,
      18
    ],
    "reactions": [
      "2X -> X+Y",
      "X+Y -> 2X",
      "2Y -> 2X"
    ]
  },
  {
    "id": "N0669",
    "m": 3,
    "edge_ids": [
      10,
      14,
      19
    ],
    "reactions": [
      "2X -> X+Y",
      "X+Y -> 2X",
      "2Y -> X+Y"
    ]
  },
  {
    "id": "N0670",
    "m": 3,
    "edge_ids": [
      10,
      15,
      18
    ],
    "reactions": [
      "2X -> X+Y",
      "X+Y -> 2Y",
      "2Y -> 2X"
    ]
  },
  {
    "id": "N0671",
    "m": 3,
    "edge_ids": [
      11,
      12,
      13
    ],
    "reactions": [
      "2X -> 2Y",
      "X+Y -> X",
      "X+Y -> Y"
    ]
  },
  {
    "id": "N0672",
    "m": 3,
    "edge_ids": [
      11,
      12,
      14
    ],
    "reactions": [
      "2X -> 2Y",
      "X+Y -> X",
      "X+Y -> 2X"
    ]
  },
  {
    "id": "N0673",
    "m": 3,
    "edge_ids": [
      11,
      12,
      15
    ],
    "reactions": [
      "2X -> 2Y",
      "X+Y -> X",
      "X+Y -> 2Y"
    ]
  },
  {
    "id": "N0674",
    "m": 3,
    "edge_ids": [
      11,
      12,
      18
    ],
    "reactions": [
      "2X -> 2Y",
      "X+Y -> X",
      "2Y -> 2X"
    ]
  },
  {
    "id": "N0675",
    "m": 3,
    "edge_ids": [
      11,
      13,
      14
    ],
    "reactions": [
      "2X -> 2Y",
      "X+Y -> Y",
      "X+Y -> 2X"
    ]
  },
  {
    "id": "N0676",
    "m": 3,
    "edge_ids": [
      11,
      13,
      15
    ],
    "reactions": [
      "2X -> 2Y",
      "X+Y -> Y",
      "X+Y -> 2Y"
    ]
  },
  {
    "id": "N0677",
    "m": 3,
    "edge_ids": [
      11,
      14,
      15
    ],
    "reactions": [
      "2X -> 2Y",
      "X+Y -> 2X",
      "X+Y -> 2Y"
    ]
  },
  {
    "id": "N0678",
    "m": 3,
    "edge_ids": [
      11,
      14,
      18
    ],
    "reactions": [
      "2X -> 2Y",
      "X+Y -> 2X",
      "2Y -> 2X"
    ]
  },
  {
    "id": "N0679",
    "m": 3,
    "edge_ids": [
      12,
      13,
      14
    ],
    "reactions": [
      "X+Y -> X",
      "X+Y -> Y",
      "X+Y -> 2X"
    ]
  },
  {
    "id": "N0680",
    "m": 3,
    "edge_ids": [
      12,
      14,
      15
    ],
    "reactions": [
      "X+Y -> X",
      "X+Y -> 2X",
      "X+Y -> 2Y"
    ]
  }
]


==> anc/data/classification_summary.json <==
{
  "audit": "PASS",
  "date_Asia_Shanghai": "2026-10-23",
  "representatives": 681,
  "model_labels": 1362,
  "positive_per_model": 27,
  "negative_per_model": 654,
  "unknown_per_model": 0,
  "difference_F_minus_E": [],
  "minimal_internal_reactions": 3,
  "minimal_mechanisms_both_models": [
    "N0438",
    "N0440",
    "N0442",
    "N0443",
    "N0448",
    "N0450",
    "N0452",
    "N0453",
    "N0459",
    "N0467",
    "N0474",
    "N0476",
    "N0477",
    "N0480",
    "N0482",
    "N0483",
    "N0489",
    "N0510",
    "N0514",
    "N0515",
    "N0520",
    "N0524",
    "N0525",
    "N0548",
    "N0549",
    "N0554",
    "N0555"
  ],
  "negative_rules": {
    "JAC": 245,
    "DIV": 216,
    "ROOT": 179,
    "FLUX": 14
  },
  "exact_seed_reverified": true,
  "kernel": "Python standard library Fraction arithmetic",
  "paper_baseline_and_fold_identities_reverified": true,
  "elapsed_seconds": 0.42168190000029426,
  "catalogue_sha256": "ce4c82e93b3d232ef243d513c92ef231f4471cb586fd8717940da24625447b5a",
  "hashes": {
    "classification.csv": "a4841f141cec3baddf671efd903827dc8deac12d8867eb30bd169c4c424270d5",
    "certificates/exclusions.json": "8c5ad6f7f946c58513eee0c636ec783cca974477158311abebaf49c08179cb43",
    "verify_all.py": "faac36ea97b736c1b87698ffc0002573e8f071a80cba338372c9d118c5180f45",
    "verification/exact.py": "cfe0c060bead1bbac552f1fc487827c4f8ec8f43be8faa29d16b364b735e13ee",
    "certificates/positive/N0438.json": "84604edde096f6e78a4ad000972e5fe348c1bae02da801a214cd5773d44aa29c",
    "certificates/positive/N0440.json": "d867feca02790eea8360d934394b8eec1cd38ad313ed2cb1f5e2ae06b377c372",
    "certificates/positive/N0442.json": "0167c46b85f3d7dabecb7f94ffe7a510b4e5b66d3edacb9d565a6547f8571953",
    "certificates/positive/N0443.json": "2a258374f1bb972e8136cc061a927512371b5346c82adb540b743195a7d4cc45",
    "certificates/positive/N0448.json": "f8f79f86c45b0bc051304a57f3cc55240e2ad7fea96a15c7ff4baf361ec1aa15",
    "certificates/positive/N0450.json": "913e1a25e99bc1c23a4dc8fdad367e4ff4c3538536293d29e3f8db4465109b23",
    "certificates/positive/N0452.json": "aced6051cf8cebb5d0ad91dc88abdb5a319588cede9be9adf6156f4ed48b7ea7",
    "certificates/positive/N0453.json": "a6a42dd30b7ad2d8b9fb7c3079d65e17e2ddf2196a993de7b3ea1aac35941e0a",
    "certificates/positive/N0459.json": "7e57622a253fc5fd54243b987de64b744458574c0a0095ae42f5362306e13525",
    "certificates/positive/N0467.json": "9fcb811a56ec81e70b1fa263804d03e0c66c94dae37dae6cb563721c7e73151f",
    "certificates/positive/N0474.json": "5f8baa1046248b27708f2699431d0f1d5496660c9c4fa2e83daae8a264aad7ea",
    "certificates/positive/N0476.json": "93e4d74c2e5880037a7638c9c416a417027ce369fe6072279183fe1bf31227ac",
    "certificates/positive/N0477.json": "3a628ad4411176b29912ee8fed8173880c2aa2b349017ec5457420112b245fe6",
    "certificates/positive/N0480.json": "1313e9b78be27b6773a5f4b3293293a2ecff16a1123e30ab5e461ab322211d1c",
    "certificates/positive/N0482.json": "3aaa0a7c969e0dd4f8645484960cab6483899e42a9a007206196d24920011b2e",
    "certificates/positive/N0483.json": "94122a23dddc470d9cecbbb3e24a40e082295f5744df92650f145a02e1f8acd3",
    "certificates/positive/N0489.json": "562d12d9cb59c425819676ec5f604a60e04c043d14429268e8161ea49d5b91ee",
    "certificates/positive/N0510.json": "6513797af3117c2571bd48ee67626c85b41af85bb15db21fa630e1b2ded8e5cc",
    "certificates/positive/N0514.json": "3b3e7db19d94507208f4158312490a567592d5c7d6789f6837a5dcf917f8c78a",
    "certificates/positive/N0515.json": "8f811ebdcb9659d5f6d9036d972e510d80e7bd62133db2d591dd1a4ad81716fe",
    "certificates/positive/N0520.json": "a1605f8caeeff5de2c5f28421b6671802413a82ffd102fb9decea93159224b79",
    "certificates/positive/N0524.json": "99a53a301617880a2d0f222d40d9cbe857f9647ca0f3b922c12ab48ff6e4c0ae",
    "certificates/positive/N0525.json": "9a88f6fbe81810ac3443d9f202849a95c9dcd559c2049c1183100a292bd867f4",
    "certificates/positive/N0548.json": "39beb1dc5042190000e52357f2e662bb1c95dd35c38cba5fb21fe63d0f98ed30",
    "certificates/positive/N0549.json": "d82c8ee750bf9859bba49699ac85224d9b9d2c6f7a7b235513df6869ab37b04d",
    "certificates/positive/N0554.json": "9ec6d48b74b91da988f002564c93108de86ba32c3640634658414d53d7cd59cd",
    "certificates/positive/N0555.json": "7018acb4e86b5f3c09d3c7fa9b21213dc5606701bdae00c79d655a7ccff7b1c6"
  }
}


==> anc/data/positive_witnesses.csv <==
id,a,b,k1,k2,k3,rho,certificate,sink_x_intervals
N0438,1/50,1/50,401/202,25/10201,5025/10201,1,certificates/positive/N0438.json,"[[""29/1407"", ""3772/183007""], [""5977792/15023"", ""4665487/11725""]]"
N0440,1/50,3/100,601/202,25/10201,5025/10201,1,certificates/positive/N0440.json,"[[""137/5632"", ""886/36423""], [""2269310/13143"", ""1686227/9766""]]"
N0442,1/50,3/100,43/29,100/41209,2525/2601,1,certificates/positive/N0442.json,"[[""692/24885"", ""205/7372""], [""2915272/16927"", ""2198639/12766""]]"
N0443,1/50,1/50,401/202,25/10201,5025/10201,1,certificates/positive/N0443.json,"[[""338/15459"", ""319/14590""], [""16929120/47027"", ""1043963/2900""]]"
N0448,3/100,1/50,401/202,25/10201,10050/20503,1,certificates/positive/N0448.json,"[[""319/10214"", ""585/18731""], [""5962667/15063"", ""3264959/8248""]]"
N0450,3/100,3/100,601/202,25/10201,20100/41209,1,certificates/positive/N0450.json,"[[""728/19235"", ""811/21428""], [""1626787/14829"", ""1071470/9767""]]"
N0452,3/100,3/100,43/29,100/41209,10100/10609,1,certificates/positive/N0452.json,"[[""1328/31391"", ""1455/34393""], [""3938683/23438"", ""3401101/20239""]]"
N0453,3/100,1/50,401/202,25/10201,20100/41209,1,certificates/positive/N0453.json,"[[""380/11397"", ""633/18985""], [""16362491/46671"", ""15828539/45148""]]"
N0459,1/50,3/100,601/202,25/10201,20100/41209,1,certificates/positive/N0459.json,"[[""239/9844"", ""324/13345""], [""9223803/25936"", ""2707465/7613""]]"
N0467,3/100,3/100,601/202,25/10201,1675/3468,1,certificates/positive/N0467.json,"[[""454/12023"", ""539/14274""], [""4126773/24488"", ""3290060/19523""]]"
N0474,1/100,1/25,601/202,25/10201,5025/10201,1,certificates/positive/N0474.json,"[[""323/25692"", ""347/27601""], [""2130465641/27601"", ""1983113773/25692""]]"
N0476,1/100,1/25,43/29,50/10353,2525/2601,1,certificates/positive/N0476.json,"[[""766/46353"", ""115/6959""], [""756376463/39843"", ""774733917/40810""]]"
N0477,1/100,3/100,401/202,25/10201,5025/10201,1,certificates/positive/N0477.json,"[[""151/13378"", ""99/8771""], [""1098585827/13945"", ""738719204/9377""]]"
N0480,1/50,3/100,601/202,25/10201,5025/10201,1,certificates/positive/N0480.json,"[[""312/12829"", ""253/10403""], [""1693174439/132632"", ""49544680/3881""]]"
N0482,1/50,3/100,43/29,50/10353,2525/2601,1,certificates/positive/N0482.json,"[[""707/25433"", ""186/6691""], [""129451191/10165"", ""127910257/10044""]]"
N0483,1/50,1/50,401/202,25/10201,5025/10201,1,certificates/positive/N0483.json,"[[""422/19303"", ""271/12396""], [""519216142/13151"", ""323350331/8190""]]"
N0489,1/50,3/100,601/202,50/20503,20100/41209,1,certificates/positive/N0489.json,"[[""473/19486"", ""295/12153""], [""851764931/21912"", ""809355496/20821""]]"
N0510,3/100,1/50,101/2,25,5050/103,1,certificates/positive/N0510.json,"[[""9/14260"", ""7/11091""], [""107295/55336"", ""104086/53681""]]"
N0514,3/100,3/100,17,100/9,2600/2809,1,certificates/positive/N0514.json,"[[""38/13649"", ""49/17600""], [""7841/7140"", ""20447/18619""]]"
N0515,3/100,1/50,101/2,25,10100/10609,1,certificates/positive/N0515.json,"[[""12/16727"", ""11/15333""], [""14557/8690"", ""23581/14077""]]"
N0520,1/25,1/50,101/2,25,2525/52,1,certificates/positive/N0520.json,"[[""7/8149"", ""43/50058""], [""158561/82672"", ""2361/1231""]]"
N0524,1/25,3/100,17,100/9,650/729,1,certificates/positive/N0524.json,"[[""245/61863"", ""247/62368""], [""7862/7701"", ""15431/15115""]]"
N0525,1/25,1/50,101/2,25,2525/2704,1,certificates/positive/N0525.json,"[[""7/7061"", ""3601/3632380""], [""22018/13705"", ""13749/8558""]]"
N0548,1/50,1/25,17,100/159,2600/2809,1,certificates/positive/N0548.json,"[[""17/8627"", ""32/16239""], [""626523/9890"", ""1146176/18093""]]"
N0549,1/50,3/100,101/2,50/103,10100/10609,1,certificates/positive/N0549.json,"[[""4/8159"", ""7/14278""], [""7026809/37362"", ""7008942/37267""]]"
N0554,3/100,3/100,17,100/159,2600/2809,1,certificates/positive/N0554.json,"[[""11/3967"", ""85/30654""], [""148917/4544"", ""1152632/35171""]]"
N0555,3/100,1/50,101/2,50/103,10100/10609,1,certificates/positive/N0555.json,"[[""19/26501"", ""14/19527""], [""2035053/21449"", ""668705/7048""]]"


==> anc/data/seed_report.json <==
{
  "verified": true,
  "status": "baseline_not_claimed_novel",
  "canonical_network_id": "N0549",
  "canonical_certificate": {
    "edge_ids": [
      3,
      12,
      19
    ],
    "rates_in_edge_order": [
      "10",
      "10",
      "50/9"
    ],
    "inflows_X_Y": [
      "1/90",
      "4/99"
    ],
    "loss_rates_X_Y": [
      "1",
      "1"
    ],
    "points_in_order": [
      [
        "1/165",
        "1/10"
      ],
      [
        "7/330",
        "1/5"
      ],
      [
        "181/990",
        "3/5"
      ]
    ],
    "species_swapped_from_display": true
  },
  "display_reactions": [
    "Y -> 2X",
    "2X -> X+Y",
    "X+Y -> Y"
  ],
  "display_rates": [
    "10",
    "50/9",
    "10"
  ],
  "inflows": {
    "X": "4/99",
    "Y": "1/90"
  },
  "loss_rates": {
    "X": "1",
    "Y": "1"
  },
  "points": [
    {
      "point": [
        "1/10",
        "1/165"
      ],
      "residual": [
        "0",
        "0"
      ],
      "trace": "-1304/99",
      "determinant": "25/9",
      "type": "hyperbolic_sink"
    },
    {
      "point": [
        "1/5",
        "7/330"
      ],
      "residual": [
        "0",
        "0"
      ],
      "trace": "-1429/99",
      "determinant": "-20/9",
      "type": "saddle"
    },
    {
      "point": [
        "3/5",
        "181/990"
      ],
      "residual": [
        "0",
        "0"
      ],
      "trace": "-2029/99",
      "determinant": "100/9",
      "type": "hyperbolic_sink"
    }
  ],
  "eliminant_ascending_coefficients": [
    "2/3",
    "-100/9",
    "50",
    "-500/9"
  ],
  "eliminant_definition": "11*f(x, (1/90 + (50/9)*x^2)/11)",
  "coordinate_note": "Witness coordinates use the display reactions; swap X/Y for the canonical representative if needed."
}


==> anc/proofs/equilibrium_transport.md <==
# Transport of one equilibrium

Suppose F has a positive equilibrium z with inflows u and internal fluxes v.
Set z'=u+Sv=diag(rho,1)z>0 and k'_j=v_j/(z')^alpha_j. These give an E
equilibrium at z', with

\[
 J_F\operatorname{diag}(z)
 =S\operatorname{diag}(v)A^T-\operatorname{diag}(u+Sv)
 =J_E\operatorname{diag}(z').
\]

The determinant sign is preserved and both traces are negative by the
field structure. Hence one saddle or sink can be transported. The rate
adjustment depends on the chosen equilibrium; bistability requires the
simultaneous two-sink witnesses in the positive certificates.


==> anc/proofs/exclusions.md <==
# All-parameter exclusions

These rules classify the F model for every positive parameter vector;
E follows by rho=1. The target is two distinct positive hyperbolic sinks.
Run `python verify_all.py` for the independent standard-library check.

## Common geometry

Every allowed field has the form

\[
 f=a+Ax+By-Cx^2+Dxy+Ey^2,\qquad
 g=b+Lx+Gy+Hx^2+Ixy-Qy^2,
\]

where a,b>0 and B,C,E,L,H,Q>=0. At a positive equilibrium,

\[
 f_x=-\frac{a+By+Ey^2}{x}-Cx<0,\qquad
 g_y=-\frac{b+Lx+Hx^2}{y}-Qy<0.
\]

For fixed x>0, g has positive constant term in y. If Q>0 there is exactly
one positive root; if Q=0 there is one precisely where G+Ix<0, an interval.
Thus the positive nullcline is a smooth graph y=phi(x) on an interval.
Species exchange gives uniqueness of the other coordinate projection.
At a zero of h(x)=f(x,phi(x)), h'=det(DF)/g_y. Two sinks are two simple
decreasing zeros, with a third zero between them.

The family must also admit a saddle at arbitrarily nearby positive
parameters. Replacing a by a+delta shifts h by delta and preserves both
sinks for small delta. Choose a regular value -delta on a compact interval
between them. An intermediate upward crossing is then simple, giving
h'>0 and det(DF)<0. Regular values exist arbitrarily close to zero by
Sard's theorem. Hence family-wide determinant nonnegativity at positive
equilibria excludes two sinks, including cases with degenerate equilibria.

## JAC

For 245 representatives, det(DF) has nonnegative polynomial coefficients
and includes rho with coefficient one. It is positive throughout the
positive orthant. The quadratic secant identity

\[
 F(p)-F(q)=DF((p+q)/2)(p-q)
\]

then gives injectivity: two distinct zeros would force a singular
Jacobian at their positive midpoint.

## DIV

For 216 further representatives, define

\[
 K=\begin{pmatrix}xf_x-f&yf_y\\xg_x&yg_y-g\end{pmatrix}.
\]

Its determinant has nonnegative coefficients and includes ab with
coefficient one. At equilibrium K=DF diag(x,y), so det(DF)>0. The common
geometry excludes two sinks throughout the family.

## ROOT

For 179 further representatives, compute the nominal-degree Sylvester
resultant P(t) after eliminating one variable. Every positive equilibrium
projects injectively to a positive root of P. A coefficient has fixed
strict sign when its parameter polynomial has coefficients of one sign;
undetermined signs range independently over {-1,0,1}. Each certificate
verifies at most two sign variations and one fixed strict coefficient.
Thus every positive specialization is nonzero and Descartes' rule bounds
positive roots, including multiplicity, by two.

The fixed Sylvester determinant is recomputed from the reactions.
Vanished leading or intermediate coefficients and spurious roots preserve
this upper bound. The strict coefficient excludes identically zero
specializations; the calculation uses no division by a parameter
expression. These conditions cover every allowed parameter branch.

## FLUX

The final 14 exclusions are N0350, N0354, N0355, N0361, N0369, N0391,
N0600, N0610, N0638, N0646, N0648, N0649, N0661 and N0673.

Let S and A be the stoichiometric and source matrices with species as
rows. At equilibrium, set v_j=k_j z^alpha_j and w=(a,b,v). Then

\[
 U=(a,b)^T+Sv=(\rho x,y)^T>0,\qquad
 DF\operatorname{diag}(x,y)=S\operatorname{diag}(v)A^T-\operatorname{diag}(U)=M(w).
\]

Write det M(w)=w^T H w. The cone {w>=0: U_X>=0,U_Y>=0} is pointed and
full dimensional; v_j=1 and sufficiently large a,b give an interior point.
Its section sum(w)=1 is compact. Every extreme ray is obtained by choosing
m+1 independent active rows among its m+4 inequalities. Exhausting these
subsets therefore produces a complete ray matrix R. The verifier enumerates
rays by cofactor null vectors and checks

\[
 R^T H R=N+\sum_l c_l q_lq_l^T,\qquad N_{ij}>=0,\quad c_l>0.
\]

For w=Rt, t>=0, the identity proves det M(w)>=0. Eleven matrices are
entrywise nonnegative. After discarding nonnegative rows, the other three
have the decompositions

- N0391: u^2-2uv+4v^2=(u-v)^2+3v^2.
- N0646: u^2-uv+v^2=(u-v/2)^2+3v^2/4.
- N0610: u^2+3uv+2v^2-uw-vw+w^2
  =(w-(u+v)/2)^2+3u^2/4+5uv/2+7v^2/4.

Each record supplies the full ray order, nonnegative remainder, and square
vectors. These identities prove family-wide saddle exclusion.

## Coverage and positive certificates

The four disjoint categories contain 245+216+179+14=654 representatives.
Each of the other 27 has positive rational parameters at rho=1, a
square-free P(t), and x=t, y=N(t)/D(t). The checker proves divisibility
of the equilibrium residual numerators by P, isolates simple roots using
Sturm sequences, and verifies y>0, D!=0, negative trace and determinant
signs +,-,+ by rational intervals. Singleton intervals are checked as
simple rational roots. Disjoint sink intervals prove distinctness.

The verifier separately enumerates the 1351 labelled networks and 681
species-exchange representatives, matches every reaction and label, and
rechecks the supplied seed. All positive representatives have three
edges; every deletion is a certified negative. Adding small positive-rate
reactions preserves both sinks by the implicit function theorem and
continuity of the Hurwitz inequalities. Thus both models have exactly
these 27 deletion-minimal positive representatives in the fixed universe.


==> anc/verification/exact.py <==
"""Standard-library rational polynomial arithmetic.

Sparse multivariate polynomials are dicts exponent_tuple -> Fraction.
Dense univariate polynomials use ascending coefficients.
"""
from fractions import Fraction as Q
from itertools import permutations


def clean(p):
    return {m: Q(c) for m, c in p.items() if c}


def constant(value, n):
    return {(0,)*n: Q(value)} if value else {}


def variable(index, n):
    m = [0]*n
    m[index] = 1
    return {tuple(m): Q(1)}


def add(*polynomials):
    result = {}
    for p in polynomials:
        for m, c in p.items():
            result[m] = result.get(m, Q(0))+c
    return clean(result)


def scale(p, value):
    return clean({m: c*value for m, c in p.items()})


def mul(p, q):
    result = {}
    for m, c in p.items():
        for n, d in q.items():
            power = tuple(a+b for a, b in zip(m, n))
            result[power] = result.get(power, Q(0))+c*d
    return clean(result)


def power(p, exponent, n):
    out = constant(1, n)
    for _ in range(exponent):
        out = mul(out, p)
    return out


def diff(p, index):
    out = {}
    for m, c in p.items():
        if m[index]:
            k = list(m)
            k[index] -= 1
            out[tuple(k)] = c*m[index]
    return clean(out)


def shift(p, index, amount):
    out = {}
    for m, c in p.items():
        k = list(m)
        k[index] += amount
        assert k[index] >= 0
        out[tuple(k)] = c
    return out


def determinant(matrix, nvariables):
    size = len(matrix)
    out = {}
    for perm in permutations(range(size)):
        sign = (-1)**sum(perm[i] > perm[j] for i in range(size) for j in range(i+1, size))
        term = constant(sign, nvariables)
        for i, j in enumerate(perm):
            term = mul(term, matrix[i][j])
        out = add(out, term)
    return out


def coeffs(p, index):
    degree = max((m[index] for m in p), default=0)
    out = [{} for _ in range(degree+1)]
    for m, c in p.items():
        k = list(m)
        k[index] = 0
        out[m[index]][tuple(k)] = c
    return out


def resultant(p, q, index, nvariables):
    pc, qc = coeffs(p, index)[::-1], coeffs(q, index)[::-1]
    m, n = len(pc)-1, len(qc)-1
    size = m+n
    rows = []
    for j in range(n):
        rows.append([{}]*j+pc+[{}]*(size-j-len(pc)))
    for j in range(m):
        rows.append([{}]*j+qc+[{}]*(size-j-len(qc)))
    return determinant(rows, nvariables)


def trim(p):
    p = list(map(Q, p))
    while p and not p[-1]:
        p.pop()
    return p


def uadd(p, q):
    return trim([(p[i] if i < len(p) else 0)+(q[i] if i < len(q) else 0)
                 for i in range(max(len(p), len(q)))])


def uscale(p, value):
    return trim([v*value for v in p])


def umul(p, q):
    out = [Q(0)]*max(0, len(p)+len(q)-1)
    for i, c in enumerate(p):
        for j, d in enumerate(q):
            out[i+j] += c*d
    return trim(out)


def udiv(p, q):
    p, q = trim(p), trim(q)
    if not q:
        raise ZeroDivisionError()
    out = [Q(0)]*max(0, len(p)-len(q)+1)
    while p and len(p) >= len(q):
        degree = len(p)-len(q)
        value = p[-1]/q[-1]
        out[degree] = value
        p = uadd(p, [Q(0)]*degree+uscale(q, -value))
    return trim(out), p


def ugcd(p, q):
    while q:
        p, q = q, udiv(p, q)[1]
    return uscale(p, 1/p[-1]) if p else []


def ueval(p, value):
    out = Q(0)
    for c in reversed(p):
        out = out*value+c
    return out


def uderivative(p):
    return trim([i*p[i] for i in range(1, len(p))])


def sturm(p):
    sequence = [trim(p), uderivative(p)]
    while sequence[-1]:
        remainder = udiv(sequence[-2], sequence[-1])[1]
        if not remainder:
            break
        sequence.append(uscale(remainder, -1))
    return sequence


def variations(values):
    signs = [1 if q > 0 else -1 for q in values if q]
    return sum(a != b for a, b in zip(signs, signs[1:]))


def root_count(sequence, lower, upper):
    return variations([ueval(p, lower) for p in sequence])-variations([ueval(p, upper) for p in sequence])


def interval(p, box):
    lo, hi = Q(0), Q(0)
    for c in reversed(p):
        values = [a*b for a in (lo, hi) for b in box]
        lo, hi = min(values)+c, max(values)+c
    return lo, hi


def rational(numerator, denominator):
    numerator, denominator = trim(numerator), trim(denominator)
    assert denominator
    g = ugcd(numerator, denominator)
    numerator, denominator = udiv(numerator, g)[0], udiv(denominator, g)[0]
    leading = denominator[-1]
    return uscale(numerator, 1/leading), uscale(denominator, 1/leading)


def radd(p, q):
    return rational(uadd(umul(p[0], q[1]), umul(q[0], p[1])), umul(p[1], q[1]))


def rmul(p, q):
    return rational(umul(p[0], q[0]), umul(p[1], q[1]))


def rpower(p, exponent):
    out = ([Q(1)], [Q(1)])
    for _ in range(exponent):
        out = rmul(out, p)
    return out


def rinterval(p, box):
    ni, di = interval(p[0], box), interval(p[1], box)
    assert di[0] > 0 or di[1] < 0, 'Denominator crosses zero'
    values = [a/b for a in ni for b in di]
    return min(values), max(values)


def substitute_2d(poly, y_of_x):
    out = ([], [Q(1)])
    xr = ([Q(0), Q(1)], [Q(1)])
    for (i, j), value in poly.items():
        term = rmul(rpower(xr, i), rpower(y_of_x, j))
        out = radd(out, (uscale(term[0], value), term[1]))
    return out


def matrix_det(A):
    size = len(A)
    result = Q(0)
    for perm in permutations(range(size)):
        term = Q((-1)**sum(perm[i] > perm[j] for i in range(size) for j in range(i+1, size)))
        for i, j in enumerate(perm):
            term *= A[i][j]
        result += term
    return result


def null_ray(A, dimension):
    """Cofactor null vector; zero iff the (n-1)-row matrix lacks full rank."""
    out = [(-1)**j*matrix_det([[row[k] for k in range(dimension) if k != j] for row in A])
           for j in range(dimension)]
    return out if any(out) else None


==> anc/verify_all.py <==
#!/usr/bin/env python3
"""Check all 1362 labels from directed reactions with standard-library arithmetic.

--write-ledger writes the classification after every certificate passes.
"""
from __future__ import annotations

import argparse
import csv
import hashlib
import itertools
import json
import time
from collections import Counter
from fractions import Fraction as Q
from functools import reduce
from math import gcd, lcm
from pathlib import Path

from verification.exact import (add, clean, coeffs, constant, determinant, diff,
    interval, matrix_det, mul, null_ray, resultant, rinterval, root_count, scale,
    shift, sturm, substitute_2d, trim, uadd, uderivative, udiv, ueval, ugcd,
    umul, uscale, variable, variations)

ROOT = Path(__file__).resolve().parent
C = ((1, 0), (0, 1), (2, 0), (1, 1), (0, 2))
E = tuple((u, v) for u in range(5) for v in range(5) if u != v)
NAMES = ('X', 'Y', '2X', 'X+Y', '2Y')
CATALOGUE_HASH = 'ce4c82e93b3d232ef243d513c92ef231f4471cb586fd8717940da24625447b5a'


def load(path):
    return json.loads((ROOT/path).read_text(encoding='utf-8'))


def canonical(edges):
    swapped_complex = [C.index((b, a)) for a, b in C]
    swapped = tuple(sorted(E.index((swapped_complex[E[e][0]], swapped_complex[E[e][1]])) for e in edges))
    return min(tuple(sorted(edges)), swapped)


def check_catalogue():
    raw = (ROOT/'data/catalogue.json').read_bytes()
    # preflight hashes the serialized LF payload; Windows text output may use
    # CRLF. Check the same content convention without modifying the file.
    assert hashlib.sha256(raw.replace(b'\r\n', b'\n')).hexdigest() == CATALOGUE_HASH, 'Frozen catalogue changed'
    rows = json.loads(raw)
    labelled = [edges for m in range(4) for edges in itertools.combinations(range(20), m)]
    expected = sorted({canonical(edges) for edges in labelled}, key=lambda es: (len(es), es))
    assert len(labelled) == 1351 and len(expected) == len(rows) == 681
    assert Counter(map(len, expected)) == {0: 1, 1: 10, 2: 100, 3: 570}
    for i, (row, es) in enumerate(zip(rows, expected)):
        assert row['id'] == f'N{i:04d}' and row['edge_ids'] == list(es) and row['m'] == len(es)
        assert row['reactions'] == [f'{NAMES[E[e][0]]} -> {NAMES[E[e][1]]}' for e in es]
    return rows


def symbolic_field(edges):
    names = ['a', 'b', 'rho', *[f'k{i}' for i in range(len(edges))], 'x', 'y']
    nv = len(names)
    ix, iy = nv-2, nv-1
    vs = [variable(i, nv) for i in range(nv)]
    f = add(vs[0], scale(mul(vs[2], vs[ix]), -1))
    g = add(vs[1], scale(vs[iy], -1))
    for j, edge in enumerate(edges):
        source, target = (C[t] for t in E[edge])
        exponent = [0]*nv
        exponent[3+j], exponent[ix], exponent[iy] = 1, source[0], source[1]
        rate_monomial = {tuple(exponent): Q(1)}
        f = add(f, scale(rate_monomial, target[0]-source[0]))
        g = add(g, scale(rate_monomial, target[1]-source[1]))
    return names, f, g


def unpack(record):
    pairs = record['polynomial']
    out = {tuple(m): Q(c) for m, c in pairs}
    assert len(out) == len(pairs) and all(c for c in out.values())
    assert all(len(m) == len(record['variables']) and all(type(v) is int and v >= 0 for v in m) for m in out)
    return out


def flux_certificate(edges, record):
    n = len(edges)+2
    stoich = [[C[E[e][1]][i]-C[E[e][0]][i] for e in edges] for i in range(2)]
    alpha = [[C[E[e][0]][i] for e in edges] for i in range(2)]
    ux, uy = [1, 0, *stoich[0]], [0, 1, *stoich[1]]
    inequalities = [[int(i == j) for j in range(n)] for i in range(n)]+[ux, uy]
    rays = set()
    for subset in itertools.combinations(inequalities, n-1):
        ray = null_ray(subset, n)
        if ray is None:
            continue
        values = [sum(a*b for a, b in zip(row, ray)) for row in inequalities]
        if all(v <= 0 for v in values):
            ray, values = [-v for v in ray], [-v for v in values]
        if not all(v >= 0 for v in values):
            continue
        factor = lcm(*(v.denominator for v in ray))
        integers = [int(v*factor) for v in ray]
        factor = reduce(gcd, integers)
        rays.add(tuple(v//factor for v in integers))
    rays = sorted(rays)
    assert [list(r) for r in rays] == record['rays'], 'Extreme-ray completeness failure'
    vs = [variable(i, n) for i in range(n)]
    K = [[{} for _ in range(2)] for _ in range(2)]
    for i in range(2):
        for j in range(2):
            K[i][j] = add(*(scale(vs[2+k], stoich[i][k]*alpha[j][k]) for k in range(len(edges))))
            if i == j:
                K[i][j] = add(K[i][j], scale(vs[i], -1),
                              *(scale(vs[k+2], -stoich[i][k]) for k in range(len(edges))))
    polynomial = determinant(K, n)
    H = [[Q(0)]*n for _ in range(n)]
    for monomial, value in polynomial.items():
        assert sum(monomial) == 2
        support = [j for j in range(n) for _ in range(monomial[j])]
        i, j = support
        if i == j:
            H[i][j] += value
        else:
            H[i][j] += value/2
            H[j][i] += value/2
    A = [[sum(Q(rays[i][u])*H[u][v]*rays[j][v] for u in range(n) for v in range(n))
          for j in range(len(rays))] for i in range(len(rays))]
    remainder = [[Q(q) for q in r] for r in record['nonnegative_remainder']]
    assert len(remainder) == len(A) and all(len(r) == len(A) for r in remainder)
    assert all(v >= 0 for row in remainder for v in row)
    for square in record['squares']:
        weight = Q(square['weight'])
        vector = list(map(Q, square['vector']))
        assert weight > 0 and len(vector) == len(A)
        for i in range(len(A)):
            for j in range(len(A)):
                remainder[i][j] += weight*vector[i]*vector[j]
    assert remainder == A, 'Flux quadratic decomposition failure'


def check_negative(row, record):
    assert record['id'] == row['id'] and record['edge_ids'] == row['edge_ids']
    assert record['models'] == ['E', 'F']
    if record['rule'] == 'FLUX':
        flux_certificate(row['edge_ids'], record)
        return
    names, f, g = symbolic_field(row['edge_ids'])
    assert names == record['variables']
    n, ix, iy = len(names), len(names)-2, len(names)-1
    stored = unpack(record)
    if record['rule'] == 'JAC':
        J = [[diff(h, index) for index in (ix, iy)] for h in (f, g)]
        assert determinant(J, n) == stored
        assert all(c >= 0 for c in stored.values())
        assert stored.get(tuple(int(i == 2) for i in range(n))) == 1, 'Missing strict rho term'
    elif record['rule'] == 'DIV':
        K = [[add(shift(diff(f, ix), ix, 1), scale(f, -1)), shift(diff(f, iy), iy, 1)],
             [shift(diff(g, ix), ix, 1), add(shift(diff(g, iy), iy, 1), scale(g, -1))]]
        assert determinant(K, n) == stored
        assert all(c >= 0 for c in stored.values())
        assert stored.get(tuple(int(i in (0, 1)) for i in range(n))) == 1, 'Missing strict a*b term'
    elif record['rule'] == 'ROOT':
        elim = names.index(record['eliminate'])
        assert elim in (ix, iy)
        kept = iy if elim == ix else ix
        assert resultant(f, g, elim, n) == stored, 'Sylvester determinant mismatch'
        signs = []
        for polynomial in reversed(coeffs(stored, kept)):
            if not polynomial:
                signs.append(0)
            elif all(c > 0 for c in polynomial.values()):
                signs.append(1)
            elif all(c < 0 for c in polynomial.values()):
                signs.append(-1)
            else:
                signs.append(None)
        assert signs == record['signs_descending']
        assert any(v in (-1, 1) for v in signs), 'Identically-zero specialization not excluded'
        maximum = max(variations(values) for values in itertools.product(*[
            (-1, 0, 1) if sign is None else (sign,) for sign in signs]))
        assert maximum <= record['max_variations'] < 3
    else:
        raise AssertionError('Unknown exclusion rule')


def numeric_field(edges, inflows, rates, losses):
    f = {(0, 0): inflows[0], (1, 0): -losses[0]}
    g = {(0, 0): inflows[1], (0, 1): -losses[1]}
    for edge, rate in zip(edges, rates):
        source, target = (C[i] for i in E[edge])
        for i, p in enumerate((f, g)):
            p[source] = p.get(source, Q(0))+rate*(target[i]-source[i])
    return clean(f), clean(g)


def check_positive(row, record):
    assert row['id'] == record['id'] and row['edge_ids'] == record['edge_ids']
    assert record['models'] == ['E', 'F'] and Q(record['rho']) == 1
    assert record['schema'] == 'rational_univariate_v1' and record['parameter'] == 'x'
    inflows, rates, losses = (list(map(Q, record[key])) for key in ('inflows', 'rates', 'loss_rates'))
    assert len(inflows) == len(losses) == 2 and len(rates) == len(row['edge_ids'])
    assert all(v > 0 for v in inflows+rates+losses) and losses == [1, 1]
    f, g = numeric_field(row['edge_ids'], inflows, rates, losses)
    J = [[diff(p, i) for i in range(2)] for p in (f, g)]
    trace = add(J[0][0], J[1][1])
    det = determinant(J, 2)
    P, N, D = (trim(record[key]) for key in ('polynomial_ascending', 'y_numerator_ascending', 'y_denominator_ascending'))
    assert len(P) > 1 and ugcd(P, uderivative(P)) == [1], 'Root polynomial not square-free'
    assert D and ugcd(P, D) == [1]
    yp = (N, D)
    for p in (f, g):
        residual = substitute_2d(p, yp)
        assert not udiv(residual[0], P)[1], 'Equilibrium residual identity failed'
    traces = substitute_2d(trace, yp)
    dets = substitute_2d(det, yp)
    sequence = sturm(P)
    sinks = 0
    previous = None
    for point in record['points']:
        box = tuple(map(Q, point['x_interval']))
        lo, hi = box
        assert 0 < lo <= hi and (previous is None or previous < lo)
        previous = hi
        if lo == hi:
            assert ueval(P, lo) == 0 and ueval(uderivative(P), lo) != 0
        else:
            assert ueval(P, lo) and ueval(P, hi) and root_count(sequence, lo, hi) == 1
        yr, tr, de = rinterval(yp, box), rinterval(traces, box), rinterval(dets, box)
        assert yr[0] > 0 and tr[1] < 0
        assert de[0] > 0 or de[1] < 0
        for key, bounds in (('y_interval', yr), ('trace_interval', tr), ('determinant_interval', de)):
            claimed = tuple(map(Q, point[key]))
            assert claimed[0] <= bounds[0] <= bounds[1] <= claimed[1], (row['id'], key)
        kind = 'hyperbolic_sink' if de[0] > 0 else 'saddle'
        assert point['type'] == kind
        sinks += kind == 'hyperbolic_sink'
    assert sinks >= 2


def check_seed(rows):
    record = load('data/seed_report.json')
    certificate = record['canonical_certificate']
    row = next(r for r in rows if r['id'] == record['canonical_network_id'])
    assert row['id'] == 'N0549' and certificate['edge_ids'] == row['edge_ids']
    f, g = numeric_field(certificate['edge_ids'], list(map(Q, certificate['inflows_X_Y'])),
                         list(map(Q, certificate['rates_in_edge_order'])), list(map(Q, certificate['loss_rates_X_Y'])))
    jac = [[diff(p, i) for i in range(2)] for p in (f, g)]
    for p, original in zip(certificate['points_in_order'], record['points']):
        xv, yv = map(Q, p)
        evaluate = lambda poly: sum(c*xv**i*yv**j for (i, j), c in poly.items())
        assert evaluate(f) == evaluate(g) == 0
        assert evaluate(add(jac[0][0], jac[1][1])) == Q(original['trace']) < 0
        assert evaluate(determinant(jac, 2)) == Q(original['determinant'])
    # Check the baseline's scalar reduction and the paper's fold identities.
    display_edges = [E.index(edge) for edge in ((1, 2), (2, 3), (3, 1))]
    df, dg = numeric_field(display_edges, [Q(4,99), Q(1,90)],
                           [Q(10), Q(50,9), Q(10)], [Q(1), Q(1)])
    yp = ([Q(1,990), Q(0), Q(50,99)], [Q(1)])
    reduced_f, reduced_g = substitute_2d(df, yp), substitute_2d(dg, yp)
    assert reduced_f[1] == [1] and reduced_g[0] == []
    assert uscale(reduced_f[0], 11) == list(map(Q, record['eliminant_ascending_coefficients']))
    critical = list(map(Q, [1, -9, 15]))
    assert uderivative(uscale(reduced_f[0], 11)) == uscale(critical, -Q(100,9))
    fold_inflow = [Q(-2,99), Q(100,99), Q(-50,11), Q(500,99)]
    affine = [Q(8,99), Q(-70,297)]
    assert udiv(fold_inflow, critical)[1] == affine
    centered = uadd(affine, [-Q(1,99)])
    fold_square = uadd(umul(centered, centered), [-Q(49*21,891**2)])
    assert not udiv(fold_square, critical)[1]


def audit(write_ledger=False, write_report=False):
    started = time.perf_counter()
    rows = check_catalogue()
    check_seed(rows)
    negative_list = load('certificates/exclusions.json')['records']
    negative = {r['id']: r for r in negative_list}
    assert len(negative) == len(negative_list)
    positive_files = sorted((ROOT/'certificates/positive').glob('*.json'))
    positive = {p.stem: json.loads(p.read_text()) for p in positive_files}
    assert len(positive) == len(positive_files)
    expected = {r['id'] for r in rows}
    assert set(positive).isdisjoint(negative) and set(positive)|set(negative) == expected
    for row in rows:
        if row['id'] in positive:
            check_positive(row, positive[row['id']])
        else:
            check_negative(row, negative[row['id']])
    # All positive networks have exactly three edges. Every deletion has a
    # certified negative label, in either species order.
    for row in rows:
        if row['id'] in positive:
            assert row['m'] == 3
            for j in range(3):
                deleted = canonical(row['edge_ids'][:j]+row['edge_ids'][j+1:])
                assert next(r['id'] for r in rows if tuple(r['edge_ids']) == deleted) in negative
    if write_ledger:
        with (ROOT/'classification.csv').open('w', newline='', encoding='utf-8') as f:
            writer = csv.DictWriter(f, fieldnames=['id', 'm', 'equal_loss', 'free_loss', 'proof_or_certificate', 'notes'])
            writer.writeheader()
            for row in rows:
                yes = row['id'] in positive
                certificate = f"certificates/positive/{row['id']}.json" if yes else f"certificates/exclusions.json#{row['id']}; proofs/exclusions.md#{negative[row['id']]['rule'].lower()}"
                writer.writerow({'id': row['id'], 'm': row['m'], 'equal_loss': 'YES' if yes else 'NO',
                                 'free_loss': 'YES' if yes else 'NO', 'proof_or_certificate': certificate,
                                 'notes': 'Exact witness at rho=1; deletion-minimal' if yes else f"All-parameter F exclusion: {negative[row['id']]['rule']}; E subset F"})
    with (ROOT/'classification.csv').open(newline='', encoding='utf-8') as f:
        ledger = list(csv.DictReader(f))
    assert len(ledger) == len(rows)
    for row, label in zip(rows, ledger):
        value = 'YES' if row['id'] in positive else 'NO'
        assert label['id'] == row['id'] and label['m'] == str(row['m'])
        assert label['equal_loss'] == label['free_loss'] == value
        assert label['proof_or_certificate']
    report = {'audit': 'PASS', 'date_Asia_Shanghai': '2026-10-23', 'representatives': 681,
              'model_labels': 1362, 'positive_per_model': len(positive), 'negative_per_model': len(negative),
              'unknown_per_model': 0, 'difference_F_minus_E': [], 'minimal_internal_reactions': 3,
              'minimal_mechanisms_both_models': sorted(positive),
              'negative_rules': dict(Counter(r['rule'] for r in negative.values())),
              'exact_seed_reverified': True, 'kernel': 'Python standard library Fraction arithmetic',
              'paper_baseline_and_fold_identities_reverified': True,
              'elapsed_seconds': time.perf_counter()-started, 'catalogue_sha256': CATALOGUE_HASH,
              'hashes': {str(p.relative_to(ROOT)).replace('\\', '/'): hashlib.sha256(p.read_bytes()).hexdigest()
                         for p in [ROOT/'classification.csv', ROOT/'certificates/exclusions.json', ROOT/'verify_all.py',
                                   ROOT/'verification/exact.py', *positive_files]}}
    if write_ledger or write_report:
        (ROOT/'data/classification_summary.json').write_text(json.dumps(report, indent=2)+'\n')
    print(json.dumps({k: v for k, v in report.items() if k not in ('hashes', 'minimal_mechanisms_both_models')}, indent=2))
    return report


if __name__ == '__main__':
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--write-ledger', action='store_true')
    parser.add_argument('--write-report', action='store_true')
    args = parser.parse_args()
    audit(args.write_ledger, args.write_report)

